Measurement of the lifetime of the $B_c^+$ meson using the $B_c^+\rightarrow J/\psi\pi^+$ decay mode

The difference in total widths between the $B_c^+$ and $B^+$ mesons is measured using 3.0fb$^{-1}$ of data collected by the LHCb experiment in 7 and 8 TeV centre-of-mass energy proton-proton collisions at the LHC. Through the study of the time evolution of $B_c^+ \rightarrow J/\psi \pi^+$ and $B^+\rightarrow J/\psi K^+$ decays, the width difference is measured to be $$ \Delta\Gamma \equiv \Gamma_{B_c^+} - \Gamma_{B^+} = 4.46 \pm 0.14 \pm 0.07mm^{-1}c,$$ where the first uncertainty is statistical and the second systematic. The known lifetime of the $B^+$ meson is used to convert this to a precise measurement of the $B_c^+$ lifetime, $$\tau_{B_c^+} = 513.4 \pm 11.0 \pm 5.7fs,$$ where the first uncertainty is statistical and the second systematic.

==> figs/Fig1a.C <==
{
//=========Macro generated from canvas: Canvas/AnalysisPython.PyRoot
//=========  (Tue Sep 16 14:06:44 2014) by ROOT version5.34/10
   TCanvas *Canvas = new TCanvas("Canvas", "AnalysisPython.PyRoot",20,63,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Canvas->SetHighLightColor(2);
   Canvas->Range(6.099814,-141.1475,6.470074,744.7541);
   Canvas->SetFillColor(0);
   Canvas->SetBorderMode(0);
   Canvas->SetBorderSize(2);
   Canvas->SetTickx(1);
   Canvas->SetTicky(1);
   Canvas->SetLeftMargin(0.1355422);
   Canvas->SetRightMargin(0.05421687);
   Canvas->SetTopMargin(0.05051814);
   Canvas->SetBottomMargin(0.1593264);
   Canvas->SetFrameBorderMode(0);
   Canvas->SetFrameBorderMode(0);
   
   TH1D *frame_1e734fd0__9 = new TH1D("frame_1e734fd0__9","A RooPlot of "mass(J/psiPi)"",60,6.15,6.45);
   frame_1e734fd0__9->SetBinContent(1,613.3781);
   frame_1e734fd0__9->SetMaximum(700);
   frame_1e734fd0__9->SetEntries(1);
   frame_1e734fd0__9->SetDirectory(0);
   frame_1e734fd0__9->SetStats(0);
   frame_1e734fd0__9->SetMarkerStyle(20);
   frame_1e734fd0__9->SetMarkerSize(1.2);
   frame_1e734fd0__9->GetXaxis()->SetNdivisions(505);
   frame_1e734fd0__9->GetXaxis()->SetLabelFont(132);
   frame_1e734fd0__9->GetXaxis()->SetLabelOffset(0.015);
   frame_1e734fd0__9->GetXaxis()->SetLabelSize(0.05);
   frame_1e734fd0__9->GetXaxis()->SetTitleSize(0.06);
   frame_1e734fd0__9->GetXaxis()->SetTitleFont(132);
   frame_1e734fd0__9->GetYaxis()->SetLabelFont(132);
   frame_1e734fd0__9->GetYaxis()->SetLabelSize(0.05);
   frame_1e734fd0__9->GetYaxis()->SetTitleSize(0.06);
   frame_1e734fd0__9->GetYaxis()->SetTitleFont(42);
   frame_1e734fd0__9->GetZaxis()->SetLabelFont(132);
   frame_1e734fd0__9->GetZaxis()->SetLabelSize(0.05);
   frame_1e734fd0__9->GetZaxis()->SetTitleSize(0.06);
   frame_1e734fd0__9->GetZaxis()->SetTitleFont(42);
   frame_1e734fd0__9->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60);
   grae->SetName("h_h_1060");
   grae->SetTitle("Histogram of h_1060_plot__m_Bc");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,6.1525,142);
   grae->SetPointError(0,0.0025,0.0025,11.42686,12.42686);
   grae->SetPoint(1,6.1575,162);
   grae->SetPointError(1,0.0025,0.0025,12.23774,13.23774);
   grae->SetPoint(2,6.1625,159);
   grae->SetPointError(2,0.0025,0.0025,12.11943,13.11943);
   grae->SetPoint(3,6.1675,149);
   grae->SetPointError(3,0.0025,0.0025,11.71679,12.71679);
   grae->SetPoint(4,6.1725,147);
   grae->SetPointError(4,0.0025,0.0025,11.63466,12.63466);
   grae->SetPoint(5,6.1775,148);
   grae->SetPointError(5,0.0025,0.0025,11.6758,12.6758);
   grae->SetPoint(6,6.1825,160);
   grae->SetPointError(6,0.0025,0.0025,12.15899,13.15899);
   grae->SetPoint(7,6.1875,156);
   grae->SetPointError(7,0.0025,0.0025,12,13);
   grae->SetPoint(8,6.1925,144);
   grae->SetPointError(8,0.0025,0.0025,11.51041,12.51041);
   grae->SetPoint(9,6.1975,141);
   grae->SetPointError(9,0.0025,0.0025,11.38486,12.38486);
   grae->SetPoint(10,6.2025,156);
   grae->SetPointError(10,0.0025,0.0025,12,13);
   grae->SetPoint(11,6.2075,142);
   grae->SetPointError(11,0.0025,0.0025,11.42686,12.42686);
   grae->SetPoint(12,6.2125,131);
   grae->SetPointError(12,0.0025,0.0025,10.95644,11.95644);
   grae->SetPoint(13,6.2175,137);
   grae->SetPointError(13,0.0025,0.0025,11.21537,12.21537);
   grae->SetPoint(14,6.2225,136);
   grae->SetPointError(14,0.0025,0.0025,11.17262,12.17262);
   grae->SetPoint(15,6.2275,158);
   grae->SetPointError(15,0.0025,0.0025,12.07975,13.07975);
   grae->SetPoint(16,6.2325,166);
   grae->SetPointError(16,0.0025,0.0025,12.3938,13.3938);
   grae->SetPoint(17,6.2375,168);
   grae->SetPointError(17,0.0025,0.0025,12.47112,13.47112);
   grae->SetPoint(18,6.2425,174);
   grae->SetPointError(18,0.0025,0.0025,12.70038,13.70038);
   grae->SetPoint(19,6.2475,202);
   grae->SetPointError(19,0.0025,0.0025,13.72146,14.72146);
   grae->SetPoint(20,6.2525,248);
   grae->SetPointError(20,0.0025,0.0025,15.25595,16.25595);
   grae->SetPoint(21,6.2575,307);
   grae->SetPointError(21,0.0025,0.0025,17.02855,18.02855);
   grae->SetPoint(22,6.2625,409);
   grae->SetPointError(22,0.0025,0.0025,19.72993,20.72993);
   grae->SetPoint(23,6.2675,519);
   grae->SetPointError(23,0.0025,0.0025,22.28706,23.28706);
   grae->SetPoint(24,6.2725,560);
   grae->SetPointError(24,0.0025,0.0025,23.1696,24.1696);
   grae->SetPoint(25,6.2775,513);
   grae->SetPointError(25,0.0025,0.0025,22.15502,23.15502);
   grae->SetPoint(26,6.2825,474);
   grae->SetPointError(26,0.0025,0.0025,21.27728,22.27728);
   grae->SetPoint(27,6.2875,352);
   grae->SetPointError(27,0.0025,0.0025,18.26832,19.26832);
   grae->SetPoint(28,6.2925,230);
   grae->SetPointError(28,0.0025,0.0025,14.67399,15.67399);
   grae->SetPoint(29,6.2975,190);
   grae->SetPointError(29,0.0025,0.0025,13.29311,14.29311);
   grae->SetPoint(30,6.3025,169);
   grae->SetPointError(30,0.0025,0.0025,12.50961,13.50961);
   grae->SetPoint(31,6.3075,163);
   grae->SetPointError(31,0.0025,0.0025,12.27693,13.27693);
   grae->SetPoint(32,6.3125,120);
   grae->SetPointError(32,0.0025,0.0025,10.46586,11.46586);
   grae->SetPoint(33,6.3175,118);
   grae->SetPointError(33,0.0025,0.0025,10.37428,11.37428);
   grae->SetPoint(34,6.3225,139);
   grae->SetPointError(34,0.0025,0.0025,11.30042,12.30042);
   grae->SetPoint(35,6.3275,113);
   grae->SetPointError(35,0.0025,0.0025,10.1419,11.1419);
   grae->SetPoint(36,6.3325,114);
   grae->SetPointError(36,0.0025,0.0025,10.18878,11.18878);
   grae->SetPoint(37,6.3375,110);
   grae->SetPointError(37,0.0025,0.0025,10,11);
   grae->SetPoint(38,6.3425,116);
   grae->SetPointError(38,0.0025,0.0025,10.28193,11.28193);
   grae->SetPoint(39,6.3475,119);
   grae->SetPointError(39,0.0025,0.0025,10.42016,11.42016);
   grae->SetPoint(40,6.3525,121);
   grae->SetPointError(40,0.0025,0.0025,10.51136,11.51136);
   grae->SetPoint(41,6.3575,105);
   grae->SetPointError(41,0.0025,0.0025,9.759142,10.75914);
   grae->SetPoint(42,6.3625,94);
   grae->SetPointError(42,0.0025,0.0025,9.678086,10.72977);
   grae->SetPoint(43,6.3675,108);
   grae->SetPointError(43,0.0025,0.0025,9.904326,10.90433);
   grae->SetPoint(44,6.3725,123);
   grae->SetPointError(44,0.0025,0.0025,10.6018,11.6018);
   grae->SetPoint(45,6.3775,86);
   grae->SetPointError(45,0.0025,0.0025,9.255555,10.30959);
   grae->SetPoint(46,6.3825,92);
   grae->SetPointError(46,0.0025,0.0025,9.574201,10.62644);
   grae->SetPoint(47,6.3875,94);
   grae->SetPointError(47,0.0025,0.0025,9.678086,10.72977);
   grae->SetPoint(48,6.3925,93);
   grae->SetPointError(48,0.0025,0.0025,9.626284,10.67824);
   grae->SetPoint(49,6.3975,101);
   grae->SetPointError(49,0.0025,0.0025,9.562306,10.56231);
   grae->SetPoint(50,6.4025,107);
   grae->SetPointError(50,0.0025,0.0025,9.856158,10.85616);
   grae->SetPoint(51,6.4075,104);
   grae->SetPointError(51,0.0025,0.0025,9.710289,10.71029);
   grae->SetPoint(52,6.4125,85);
   grae->SetPointError(52,0.0025,0.0025,9.201374,10.25573);
   grae->SetPoint(53,6.4175,92);
   grae->SetPointError(53,0.0025,0.0025,9.574201,10.62644);
   grae->SetPoint(54,6.4225,95);
   grae->SetPointError(54,0.0025,0.0025,9.729612,10.78102);
   grae->SetPoint(55,6.4275,104);
   grae->SetPointError(55,0.0025,0.0025,9.710289,10.71029);
   grae->SetPoint(56,6.4325,87);
   grae->SetPointError(56,0.0025,0.0025,9.30942,10.36314);
   grae->SetPoint(57,6.4375,91);
   grae->SetPointError(57,0.0025,0.0025,9.521834,10.57436);
   grae->SetPoint(58,6.4425,91);
   grae->SetPointError(58,0.0025,0.0025,9.521834,10.57436);
   grae->SetPoint(59,6.4475,99);
   grae->SetPointError(59,0.0025,0.0025,9.933044,10.9834);
   
   TH1F *Graph_h_h_10605 = new TH1F("Graph_h_h_10605","Histogram of h_1060_plot__m_Bc",100,6.12,6.48);
   Graph_h_h_10605->SetMinimum(24.96153);
   Graph_h_h_10605->SetMaximum(635.0067);
   Graph_h_h_10605->SetDirectory(0);
   Graph_h_h_10605->SetStats(0);
   Graph_h_h_10605->SetMarkerStyle(20);
   Graph_h_h_10605->SetMarkerSize(1.2);
   Graph_h_h_10605->GetXaxis()->SetNdivisions(505);
   Graph_h_h_10605->GetXaxis()->SetLabelFont(132);
   Graph_h_h_10605->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_h_10605->GetXaxis()->SetLabelSize(0.05);
   Graph_h_h_10605->GetXaxis()->SetTitleSize(0.06);
   Graph_h_h_10605->GetXaxis()->SetTitleFont(132);
   Graph_h_h_10605->GetYaxis()->SetLabelFont(132);
   Graph_h_h_10605->GetYaxis()->SetLabelSize(0.05);
   Graph_h_h_10605->GetYaxis()->SetTitleSize(0.06);
   Graph_h_h_10605->GetYaxis()->SetTitleFont(42);
   Graph_h_h_10605->GetZaxis()->SetLabelFont(132);
   Graph_h_h_10605->GetZaxis()->SetLabelSize(0.05);
   Graph_h_h_10605->GetZaxis()->SetTitleSize(0.06);
   Graph_h_h_10605->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_h_10605);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(66);
   graph->SetName("modelBc_Norm[m_Bc]_Comp[expopos_BBc]");
   graph->SetTitle("Projection of model(Bc)");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,6.145,0);
   graph->SetPoint(1,6.145,157.4932943);
   graph->SetPoint(2,6.15,157.4932943);
   graph->SetPoint(3,6.155,156.0390913);
   graph->SetPoint(4,6.16,154.5983155);
   graph->SetPoint(5,6.165,153.170843);
   graph->SetPoint(6,6.17,151.756551);
   graph->SetPoint(7,6.175,150.3553178);
   graph->SetPoint(8,6.18,148.9670227);
   graph->SetPoint(9,6.185,147.5915464);
   graph->SetPoint(10,6.19,146.2287704);
   graph->SetPoint(11,6.195,144.8785775);
   graph->SetPoint(12,6.2,143.5408515);
   graph->SetPoint(13,6.205,142.2154774);
   graph->SetPoint(14,6.21,140.9023409);
   graph->SetPoint(15,6.215,139.6013293);
   graph->SetPoint(16,6.22,138.3123304);
   graph->SetPoint(17,6.225,137.0352334);
   graph->SetPoint(18,6.23,135.7699284);
   graph->SetPoint(19,6.235,134.5163065);
   graph->SetPoint(20,6.24,133.2742598);
   graph->SetPoint(21,6.245,132.0436815);
   graph->SetPoint(22,6.25,130.8244656);
   graph->SetPoint(23,6.255,129.6165072);
   graph->SetPoint(24,6.26,128.4197025);
   graph->SetPoint(25,6.265,127.2339484);
   graph->SetPoint(26,6.27,126.0591428);
   graph->SetPoint(27,6.275,124.8951848);
   graph->SetPoint(28,6.28,123.741974);
   graph->SetPoint(29,6.285,122.5994114);
   graph->SetPoint(30,6.29,121.4673985);
   graph->SetPoint(31,6.295,120.3458379);
   graph->SetPoint(32,6.3,119.2346333);
   graph->SetPoint(33,6.305,118.1336888);
   graph->SetPoint(34,6.31,117.0429099);
   graph->SetPoint(35,6.315,115.9622025);
   graph->SetPoint(36,6.32,114.8914738);
   graph->SetPoint(37,6.325,113.8306316);
   graph->SetPoint(38,6.33,112.7795847);
   graph->SetPoint(39,6.335,111.7382424);
   graph->SetPoint(40,6.34,110.7065154);
   graph->SetPoint(41,6.345,109.6843147);
   graph->SetPoint(42,6.35,108.6715524);
   graph->SetPoint(43,6.355,107.6681414);
   graph->SetPoint(44,6.36,106.6739954);
   graph->SetPoint(45,6.365,105.6890287);
   graph->SetPoint(46,6.37,104.7131566);
   graph->SetPoint(47,6.375,103.7462951);
   graph->SetPoint(48,6.38,102.7883612);
   graph->SetPoint(49,6.385,101.8392722);
   graph->SetPoint(50,6.39,100.8989466);
   graph->SetPoint(51,6.395,99.96730336);
   graph->SetPoint(52,6.4,99.04426242);
   graph->SetPoint(53,6.405,98.12974432);
   graph->SetPoint(54,6.41,97.22367035);
   graph->SetPoint(55,6.415,96.32596255);
   graph->SetPoint(56,6.42,95.43654367);
   graph->SetPoint(57,6.425,94.55533718);
   graph->SetPoint(58,6.43,93.68226725);
   graph->SetPoint(59,6.435,92.81725874);
   graph->SetPoint(60,6.44,91.96023723);
   graph->SetPoint(61,6.445,91.11112896);
   graph->SetPoint(62,6.45,90.26986088);
   graph->SetPoint(63,6.45,90.26986088);
   graph->SetPoint(64,6.455,90.26986088);
   graph->SetPoint(65,6.455,0);
   
   TH1F *Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13 = new TH1F("Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13","Projection of model(Bc)",100,6.114,6.486);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->SetMinimum(0);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->SetMaximum(173.2426);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->SetDirectory(0);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->SetStats(0);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->SetMarkerStyle(20);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->SetMarkerSize(1.2);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetXaxis()->SetNdivisions(505);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetXaxis()->SetLabelFont(132);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetXaxis()->SetLabelOffset(0.015);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetXaxis()->SetLabelSize(0.05);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetXaxis()->SetTitleSize(0.06);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetXaxis()->SetTitleFont(132);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetYaxis()->SetLabelFont(132);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetYaxis()->SetLabelSize(0.05);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetYaxis()->SetTitleSize(0.06);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetYaxis()->SetTitleFont(42);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetZaxis()->SetLabelFont(132);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetZaxis()->SetLabelSize(0.05);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetZaxis()->SetTitleSize(0.06);
   Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_modelBc_Norm[m_Bc]_Comp[expopos_BBc]13);
   
   graph->Draw("l");
   
   graph = new TGraph(108);
   graph->SetName("modelBc_Norm[m_Bc]_Comp[cb2_Bc1]");
   graph->SetTitle("Projection of model(Bc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,6.145,0);
   graph->SetPoint(1,6.145,0.1906529986);
   graph->SetPoint(2,6.15,0.1906529986);
   graph->SetPoint(3,6.155,0.2317084666);
   graph->SetPoint(4,6.16,0.2834565271);
   graph->SetPoint(5,6.165,0.3492008473);
   graph->SetPoint(6,6.17,0.4334387722);
   graph->SetPoint(7,6.175,0.542360239);
   graph->SetPoint(8,6.18,0.6845858932);
   graph->SetPoint(9,6.185,0.8722751115);
   graph->SetPoint(10,6.19,1.12281562);
   graph->SetPoint(11,6.195,1.461444073);
   graph->SetPoint(12,6.2,1.925386017);
   graph->SetPoint(13,6.205,2.570528474);
   graph->SetPoint(14,6.21,3.48241235);
   graph->SetPoint(15,6.215,4.794781307);
   graph->SetPoint(16,6.22,6.721720884);
   graph->SetPoint(17,6.225,9.61500187);
   graph->SetPoint(18,6.23,14.0697919);
   graph->SetPoint(19,6.235,21.12680758);
   graph->SetPoint(20,6.2375,26.17012786);
   graph->SetPoint(21,6.24,32.67523418);
   graph->SetPoint(22,6.2425,41.14688724);
   graph->SetPoint(23,6.245,52.29460887);
   graph->SetPoint(24,6.24625,59.1725159);
   graph->SetPoint(25,6.2475,67.1292445);
   graph->SetPoint(26,6.24875,76.36257887);
   graph->SetPoint(27,6.25,87.11204416);
   graph->SetPoint(28,6.25125,99.66892723);
   graph->SetPoint(29,6.2525,114.389008);
   graph->SetPoint(30,6.25375,131.7088214);
   graph->SetPoint(31,6.255,152.1409897);
   graph->SetPoint(32,6.25625,174.8288779);
   graph->SetPoint(33,6.2575,198.9010878);
   graph->SetPoint(34,6.26,249.8367376);
   graph->SetPoint(35,6.2625,301.5113483);
   graph->SetPoint(36,6.26375,326.2968843);
   graph->SetPoint(37,6.265,349.6062968);
   graph->SetPoint(38,6.26625,370.8537036);
   graph->SetPoint(39,6.2675,389.4781067);
   graph->SetPoint(40,6.26875,404.9678394);
   graph->SetPoint(41,6.269375,411.3965762);
   graph->SetPoint(42,6.27,416.8838538);
   graph->SetPoint(43,6.270625,421.3895299);
   graph->SetPoint(44,6.27125,424.8803734);
   graph->SetPoint(45,6.271875,427.3304728);
   graph->SetPoint(46,6.2725,428.7215562);
   graph->SetPoint(47,6.273125,429.0432179);
   graph->SetPoint(48,6.27375,428.2930489);
   graph->SetPoint(49,6.274375,426.476666);
   graph->SetPoint(50,6.275,423.6076423);
   graph->SetPoint(51,6.275625,419.7073384);
   graph->SetPoint(52,6.27625,414.8046369);
   graph->SetPoint(53,6.276875,408.9355871);
   graph->SetPoint(54,6.2775,402.1429631);
   graph->SetPoint(55,6.27875,385.9885304);
   graph->SetPoint(56,6.28,366.7966675);
   graph->SetPoint(57,6.28125,345.090829);
   graph->SetPoint(58,6.2825,321.4389566);
   graph->SetPoint(59,6.285,270.6449069);
   graph->SetPoint(60,6.2875,218.9421752);
   graph->SetPoint(61,6.28875,193.9902025);
   graph->SetPoint(62,6.29,170.1716536);
   graph->SetPoint(63,6.29125,147.8086998);
   graph->SetPoint(64,6.2925,128.0591911);
   graph->SetPoint(65,6.29375,111.1550097);
   graph->SetPoint(66,6.295,96.65719474);
   graph->SetPoint(67,6.29625,84.19887804);
   graph->SetPoint(68,6.2975,73.47274279);
   graph->SetPoint(69,6.29875,64.22078308);
   graph->SetPoint(70,6.3,56.22592073);
   graph->SetPoint(71,6.30125,49.30512566);
   graph->SetPoint(72,6.3025,43.30375624);
   graph->SetPoint(73,6.305,33.55547785);
   graph->SetPoint(74,6.3075,26.15346494);
   graph->SetPoint(75,6.31,20.49793764);
   graph->SetPoint(76,6.3125,16.1510512);
   graph->SetPoint(77,6.315,12.79093926);
   graph->SetPoint(78,6.32,8.139064997);
   graph->SetPoint(79,6.325,5.272930462);
   graph->SetPoint(80,6.33,3.473265898);
   graph->SetPoint(81,6.335,2.323279546);
   graph->SetPoint(82,6.34,1.576405491);
   graph->SetPoint(83,6.345,1.083956505);
   graph->SetPoint(84,6.35,0.7546576603);
   graph->SetPoint(85,6.355,0.5315400583);
   graph->SetPoint(86,6.36,0.3784912935);
   graph->SetPoint(87,6.365,0.2722852262);
   graph->SetPoint(88,6.37,0.197778943);
   graph->SetPoint(89,6.375,0.1449724732);
   graph->SetPoint(90,6.38,0.1071820537);
   graph->SetPoint(91,6.385,0.0798893303);
   graph->SetPoint(92,6.39,0.06000681992);
   graph->SetPoint(93,6.395,0.04540322406);
   graph->SetPoint(94,6.4,0.03459305494);
   graph->SetPoint(95,6.405,0.02653143263);
   graph->SetPoint(96,6.41,0.02047697966);
   graph->SetPoint(97,6.415,0.01589929348);
   graph->SetPoint(98,6.42,0.01241590574);
   graph->SetPoint(99,6.425,0.009748940323);
   graph->SetPoint(100,6.43,0.007695055843);
   graph->SetPoint(101,6.435,0.006104428218);
   graph->SetPoint(102,6.44,0.004865937913);
   graph->SetPoint(103,6.445,0.003896651089);
   graph->SetPoint(104,6.45,0.003134295748);
   graph->SetPoint(105,6.45,0.003134295748);
   graph->SetPoint(106,6.455,0.003134295748);
   graph->SetPoint(107,6.455,0);
   
   TH1F *Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14 = new TH1F("Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14","Projection of model(Bc)",108,6.114,6.486);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->SetMinimum(0);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->SetMaximum(471.9475);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->SetDirectory(0);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->SetStats(0);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->SetMarkerStyle(20);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->SetMarkerSize(1.2);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetXaxis()->SetNdivisions(505);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetXaxis()->SetLabelFont(132);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetXaxis()->SetLabelOffset(0.015);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetXaxis()->SetLabelSize(0.05);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetXaxis()->SetTitleSize(0.06);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetXaxis()->SetTitleFont(132);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetYaxis()->SetLabelFont(132);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetYaxis()->SetLabelSize(0.05);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetYaxis()->SetTitleSize(0.06);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetYaxis()->SetTitleFont(42);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetZaxis()->SetLabelFont(132);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetZaxis()->SetLabelSize(0.05);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetZaxis()->SetTitleSize(0.06);
   Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_modelBc_Norm[m_Bc]_Comp[cb2_Bc1]14);
   
   graph->Draw("l");
   
   graph = new TGraph(108);
   graph->SetName("modelBc_Norm[m_Bc]");
   graph->SetTitle("Projection of model(Bc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,6.145,0);
   graph->SetPoint(1,6.145,157.6839473);
   graph->SetPoint(2,6.15,157.6839473);
   graph->SetPoint(3,6.155,156.2707997);
   graph->SetPoint(4,6.16,154.881772);
   graph->SetPoint(5,6.165,153.5200439);
   graph->SetPoint(6,6.17,152.1899898);
   graph->SetPoint(7,6.175,150.897678);
   graph->SetPoint(8,6.18,149.6516086);
   graph->SetPoint(9,6.185,148.4638215);
   graph->SetPoint(10,6.19,147.351586);
   graph->SetPoint(11,6.195,146.3400216);
   graph->SetPoint(12,6.2,145.4662376);
   graph->SetPoint(13,6.205,144.7860058);
   graph->SetPoint(14,6.21,144.3847533);
   graph->SetPoint(15,6.215,144.3961106);
   graph->SetPoint(16,6.22,145.0340513);
   graph->SetPoint(17,6.225,146.6502353);
   graph->SetPoint(18,6.23,149.8397203);
   graph->SetPoint(19,6.235,155.643114);
   graph->SetPoint(20,6.2375,160.0639708);
   graph->SetPoint(21,6.24,165.949494);
   graph->SetPoint(22,6.2425,173.804431);
   graph->SetPoint(23,6.245,184.3382903);
   graph->SetPoint(24,6.24625,190.9103323);
   graph->SetPoint(25,6.2475,198.5619043);
   graph->SetPoint(26,6.24875,207.4907889);
   graph->SetPoint(27,6.25,217.9365097);
   graph->SetPoint(28,6.25125,230.1903519);
   graph->SetPoint(29,6.2525,244.6080937);
   graph->SetPoint(30,6.25375,261.6262685);
   graph->SetPoint(31,6.255,281.757497);
   graph->SetPoint(32,6.25625,304.1451423);
   graph->SetPoint(33,6.2575,327.9178049);
   graph->SetPoint(34,6.26,378.2564401);
   graph->SetPoint(35,6.2625,429.3367988);
   graph->SetPoint(36,6.26375,453.8262408);
   graph->SetPoint(37,6.265,476.8402451);
   graph->SetPoint(38,6.26625,497.7929281);
   graph->SetPoint(39,6.2675,516.12329);
   graph->SetPoint(40,6.26875,531.3196627);
   graph->SetPoint(41,6.269375,537.6019745);
   graph->SetPoint(42,6.27,542.9429966);
   graph->SetPoint(43,6.270625,547.3025868);
   graph->SetPoint(44,6.27125,550.6475137);
   graph->SetPoint(45,6.271875,552.9518656);
   graph->SetPoint(46,6.2725,554.1973703);
   graph->SetPoint(47,6.273125,554.3736222);
   graph->SetPoint(48,6.27375,553.4782117);
   graph->SetPoint(49,6.274375,551.5167557);
   graph->SetPoint(50,6.275,548.5028271);
   graph->SetPoint(51,6.275625,544.4577861);
   graph->SetPoint(52,6.27625,539.4105153);
   graph->SetPoint(53,6.276875,533.3970638);
   graph->SetPoint(54,6.2775,526.4602053);
   graph->SetPoint(55,6.27875,510.0178049);
   graph->SetPoint(56,6.28,490.5386415);
   graph->SetPoint(57,6.28125,468.546168);
   graph->SetPoint(58,6.2825,444.6083244);
   graph->SetPoint(59,6.285,393.2443182);
   graph->SetPoint(60,6.2875,340.9742675);
   graph->SetPoint(61,6.28875,315.7396204);
   graph->SetPoint(62,6.29,291.6390521);
   graph->SetPoint(63,6.29125,268.994732);
   graph->SetPoint(64,6.2925,248.9645088);
   graph->SetPoint(65,6.29375,231.7802632);
   graph->SetPoint(66,6.295,217.0030327);
   graph->SetPoint(67,6.29625,204.2659477);
   graph->SetPoint(68,6.2975,193.2616899);
   graph->SetPoint(69,6.29875,183.7322519);
   graph->SetPoint(70,6.3,175.460554);
   graph->SetPoint(71,6.30125,168.2635646);
   graph->SetPoint(72,6.3025,161.9866407);
   graph->SetPoint(73,6.305,151.6891667);
   graph->SetPoint(74,6.3075,143.7404995);
   graph->SetPoint(75,6.31,137.5408475);
   graph->SetPoint(76,6.3125,132.6523543);
   graph->SetPoint(77,6.315,128.7531418);
   graph->SetPoint(78,6.32,123.0305388);
   graph->SetPoint(79,6.325,119.1035621);
   graph->SetPoint(80,6.33,116.2528506);
   graph->SetPoint(81,6.335,114.061522);
   graph->SetPoint(82,6.34,112.2829209);
   graph->SetPoint(83,6.345,110.7682712);
   graph->SetPoint(84,6.35,109.4262101);
   graph->SetPoint(85,6.355,108.1996815);
   graph->SetPoint(86,6.36,107.0524866);
   graph->SetPoint(87,6.365,105.9613139);
   graph->SetPoint(88,6.37,104.9109355);
   graph->SetPoint(89,6.375,103.8912676);
   graph->SetPoint(90,6.38,102.8955432);
   graph->SetPoint(91,6.385,101.9191615);
   graph->SetPoint(92,6.39,100.9589534);
   graph->SetPoint(93,6.395,100.0127066);
   graph->SetPoint(94,6.4,99.07885548);
   graph->SetPoint(95,6.405,98.15627575);
   graph->SetPoint(96,6.41,97.24414733);
   graph->SetPoint(97,6.415,96.34186185);
   graph->SetPoint(98,6.42,95.44895958);
   graph->SetPoint(99,6.425,94.56508612);
   graph->SetPoint(100,6.43,93.6899623);
   graph->SetPoint(101,6.435,92.82336317);
   graph->SetPoint(102,6.44,91.96510317);
   graph->SetPoint(103,6.445,91.11502561);
   graph->SetPoint(104,6.45,90.27299517);
   graph->SetPoint(105,6.45,90.27299517);
   graph->SetPoint(106,6.455,90.27299517);
   graph->SetPoint(107,6.455,0);
   
   TH1F *Graph_modelBc_Norm[m_Bc]15 = new TH1F("Graph_modelBc_Norm[m_Bc]15","Projection of model(Bc)",108,6.114,6.486);
   Graph_modelBc_Norm[m_Bc]15->SetMinimum(0);
   Graph_modelBc_Norm[m_Bc]15->SetMaximum(609.811);
   Graph_modelBc_Norm[m_Bc]15->SetDirectory(0);
   Graph_modelBc_Norm[m_Bc]15->SetStats(0);
   Graph_modelBc_Norm[m_Bc]15->SetMarkerStyle(20);
   Graph_modelBc_Norm[m_Bc]15->SetMarkerSize(1.2);
   Graph_modelBc_Norm[m_Bc]15->GetXaxis()->SetNdivisions(505);
   Graph_modelBc_Norm[m_Bc]15->GetXaxis()->SetLabelFont(132);
   Graph_modelBc_Norm[m_Bc]15->GetXaxis()->SetLabelOffset(0.015);
   Graph_modelBc_Norm[m_Bc]15->GetXaxis()->SetLabelSize(0.05);
   Graph_modelBc_Norm[m_Bc]15->GetXaxis()->SetTitleSize(0.06);
   Graph_modelBc_Norm[m_Bc]15->GetXaxis()->SetTitleFont(132);
   Graph_modelBc_Norm[m_Bc]15->GetYaxis()->SetLabelFont(132);
   Graph_modelBc_Norm[m_Bc]15->GetYaxis()->SetLabelSize(0.05);
   Graph_modelBc_Norm[m_Bc]15->GetYaxis()->SetTitleSize(0.06);
   Graph_modelBc_Norm[m_Bc]15->GetYaxis()->SetTitleFont(42);
   Graph_modelBc_Norm[m_Bc]15->GetZaxis()->SetLabelFont(132);
   Graph_modelBc_Norm[m_Bc]15->GetZaxis()->SetLabelSize(0.05);
   Graph_modelBc_Norm[m_Bc]15->GetZaxis()->SetTitleSize(0.06);
   Graph_modelBc_Norm[m_Bc]15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_modelBc_Norm[m_Bc]15);
   
   graph->Draw("l");
   
   TH1D *frame_1e734fd0__10 = new TH1D("frame_1e734fd0__10","A RooPlot of "mass(J/psiPi)"",60,6.15,6.45);
   frame_1e734fd0__10->SetBinContent(1,613.3781);
   frame_1e734fd0__10->SetMaximum(700);
   frame_1e734fd0__10->SetEntries(1);
   frame_1e734fd0__10->SetDirectory(0);
   frame_1e734fd0__10->SetStats(0);
   frame_1e734fd0__10->SetMarkerStyle(20);
   frame_1e734fd0__10->SetMarkerSize(1.2);
   frame_1e734fd0__10->GetXaxis()->SetNdivisions(505);
   frame_1e734fd0__10->GetXaxis()->SetLabelFont(132);
   frame_1e734fd0__10->GetXaxis()->SetLabelOffset(0.015);
   frame_1e734fd0__10->GetXaxis()->SetLabelSize(0.05);
   frame_1e734fd0__10->GetXaxis()->SetTitleSize(0.06);
   frame_1e734fd0__10->GetXaxis()->SetTitleFont(132);
   frame_1e734fd0__10->GetYaxis()->SetLabelFont(132);
   frame_1e734fd0__10->GetYaxis()->SetLabelSize(0.05);
   frame_1e734fd0__10->GetYaxis()->SetTitleSize(0.06);
   frame_1e734fd0__10->GetYaxis()->SetTitleFont(42);
   frame_1e734fd0__10->GetZaxis()->SetLabelFont(132);
   frame_1e734fd0__10->GetZaxis()->SetLabelSize(0.05);
   frame_1e734fd0__10->GetZaxis()->SetTitleSize(0.06);
   frame_1e734fd0__10->GetZaxis()->SetTitleFont(42);
   frame_1e734fd0__10->Draw("AXISSAME");
   Canvas->Modified();
   Canvas->cd();
   Canvas->SetSelected(Canvas);
}


==> figs/Fig1b.C <==
{
//=========Macro generated from canvas: Canvas/AnalysisPython.PyRoot
//=========  (Tue Sep 16 13:50:21 2014) by ROOT version5.34/10
   TCanvas *Canvas = new TCanvas("Canvas", "AnalysisPython.PyRoot",20,63,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Canvas->SetHighLightColor(2);
   Canvas->Range(5.118327,-6098.361,5.488587,31868.85);
   Canvas->SetFillColor(0);
   Canvas->SetBorderMode(0);
   Canvas->SetBorderSize(2);
   Canvas->SetTickx(1);
   Canvas->SetTicky(1);
   Canvas->SetLeftMargin(0.1395582);
   Canvas->SetRightMargin(0.05020081);
   Canvas->SetTopMargin(0.0492228);
   Canvas->SetBottomMargin(0.1606218);
   Canvas->SetFrameBorderMode(0);
   Canvas->SetFrameBorderMode(0);
   
   TH1D *frame_1e659590__1 = new TH1D("frame_1e659590__1","A RooPlot of "mass(J/psiK)"",300,5.17,5.47);
   frame_1e659590__1->SetBinContent(1,28228.16);
   frame_1e659590__1->SetMaximum(30000);
   frame_1e659590__1->SetEntries(1);
   frame_1e659590__1->SetDirectory(0);
   frame_1e659590__1->SetStats(0);
   frame_1e659590__1->SetMarkerStyle(20);
   frame_1e659590__1->SetMarkerSize(1.2);
   frame_1e659590__1->GetXaxis()->SetNdivisions(505);
   frame_1e659590__1->GetXaxis()->SetLabelFont(132);
   frame_1e659590__1->GetXaxis()->SetLabelOffset(0.015);
   frame_1e659590__1->GetXaxis()->SetLabelSize(0.05);
   frame_1e659590__1->GetXaxis()->SetTitleSize(0.06);
   frame_1e659590__1->GetXaxis()->SetTitleFont(132);
   frame_1e659590__1->GetYaxis()->SetLabelFont(132);
   frame_1e659590__1->GetYaxis()->SetLabelSize(0.05);
   frame_1e659590__1->GetYaxis()->SetTitleSize(0.06);
   frame_1e659590__1->GetYaxis()->SetTitleFont(42);
   frame_1e659590__1->GetZaxis()->SetLabelFont(132);
   frame_1e659590__1->GetZaxis()->SetLabelSize(0.05);
   frame_1e659590__1->GetZaxis()->SetTitleSize(0.06);
   frame_1e659590__1->GetZaxis()->SetTitleFont(42);
   frame_1e659590__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(300);
   grae->SetName("h_h_1050");
   grae->SetTitle("Histogram of h_1050_plot__m_Bu");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,5.1705,131);
   grae->SetPointError(0,0.0005,0.0005,10.95644,11.95644);
   grae->SetPoint(1,5.1715,157);
   grae->SetPointError(1,0.0005,0.0005,12.03994,13.03994);
   grae->SetPoint(2,5.1725,168);
   grae->SetPointError(2,0.0005,0.0005,12.47112,13.47112);
   grae->SetPoint(3,5.1735,137);
   grae->SetPointError(3,0.0005,0.0005,11.21537,12.21537);
   grae->SetPoint(4,5.1745,158);
   grae->SetPointError(4,0.0005,0.0005,12.07975,13.07975);
   grae->SetPoint(5,5.1755,137);
   grae->SetPointError(5,0.0005,0.0005,11.21537,12.21537);
   grae->SetPoint(6,5.1765,158);
   grae->SetPointError(6,0.0005,0.0005,12.07975,13.07975);
   grae->SetPoint(7,5.1775,159);
   grae->SetPointError(7,0.0005,0.0005,12.11943,13.11943);
   grae->SetPoint(8,5.1785,140);
   grae->SetPointError(8,0.0005,0.0005,11.34272,12.34272);
   grae->SetPoint(9,5.1795,151);
   grae->SetPointError(9,0.0005,0.0005,11.79837,12.79837);
   grae->SetPoint(10,5.1805,169);
   grae->SetPointError(10,0.0005,0.0005,12.50961,13.50961);
   grae->SetPoint(11,5.1815,145);
   grae->SetPointError(11,0.0005,0.0005,11.55197,12.55197);
   grae->SetPoint(12,5.1825,153);
   grae->SetPointError(12,0.0005,0.0005,11.87942,12.87942);
   grae->SetPoint(13,5.1835,131);
   grae->SetPointError(13,0.0005,0.0005,10.95644,11.95644);
   grae->SetPoint(14,5.1845,142);
   grae->SetPointError(14,0.0005,0.0005,11.42686,12.42686);
   grae->SetPoint(15,5.1855,150);
   grae->SetPointError(15,0.0005,0.0005,11.75765,12.75765);
   grae->SetPoint(16,5.1865,156);
   grae->SetPointError(16,0.0005,0.0005,12,13);
   grae->SetPoint(17,5.1875,156);
   grae->SetPointError(17,0.0005,0.0005,12,13);
   grae->SetPoint(18,5.1885,131);
   grae->SetPointError(18,0.0005,0.0005,10.95644,11.95644);
   grae->SetPoint(19,5.1895,160);
   grae->SetPointError(19,0.0005,0.0005,12.15899,13.15899);
   grae->SetPoint(20,5.1905,157);
   grae->SetPointError(20,0.0005,0.0005,12.03994,13.03994);
   grae->SetPoint(21,5.1915,146);
   grae->SetPointError(21,0.0005,0.0005,11.59339,12.59339);
   grae->SetPoint(22,5.1925,157);
   grae->SetPointError(22,0.0005,0.0005,12.03994,13.03994);
   grae->SetPoint(23,5.1935,156);
   grae->SetPointError(23,0.0005,0.0005,12,13);
   grae->SetPoint(24,5.1945,150);
   grae->SetPointError(24,0.0005,0.0005,11.75765,12.75765);
   grae->SetPoint(25,5.1955,144);
   grae->SetPointError(25,0.0005,0.0005,11.51041,12.51041);
   grae->SetPoint(26,5.1965,153);
   grae->SetPointError(26,0.0005,0.0005,11.87942,12.87942);
   grae->SetPoint(27,5.1975,161);
   grae->SetPointError(27,0.0005,0.0005,12.19843,13.19843);
   grae->SetPoint(28,5.1985,149);
   grae->SetPointError(28,0.0005,0.0005,11.71679,12.71679);
   grae->SetPoint(29,5.1995,180);
   grae->SetPointError(29,0.0005,0.0005,12.92572,13.92572);
   grae->SetPoint(30,5.2005,137);
   grae->SetPointError(30,0.0005,0.0005,11.21537,12.21537);
   grae->SetPoint(31,5.2015,154);
   grae->SetPointError(31,0.0005,0.0005,11.91974,12.91974);
   grae->SetPoint(32,5.2025,177);
   grae->SetPointError(32,0.0005,0.0005,12.81353,13.81353);
   grae->SetPoint(33,5.2035,169);
   grae->SetPointError(33,0.0005,0.0005,12.50961,13.50961);
   grae->SetPoint(34,5.2045,151);
   grae->SetPointError(34,0.0005,0.0005,11.79837,12.79837);
   grae->SetPoint(35,5.2055,177);
   grae->SetPointError(35,0.0005,0.0005,12.81353,13.81353);
   grae->SetPoint(36,5.2065,176);
   grae->SetPointError(36,0.0005,0.0005,12.77592,13.77592);
   grae->SetPoint(37,5.2075,158);
   grae->SetPointError(37,0.0005,0.0005,12.07975,13.07975);
   grae->SetPoint(38,5.2085,159);
   grae->SetPointError(38,0.0005,0.0005,12.11943,13.11943);
   grae->SetPoint(39,5.2095,166);
   grae->SetPointError(39,0.0005,0.0005,12.3938,13.3938);
   grae->SetPoint(40,5.2105,178);
   grae->SetPointError(40,0.0005,0.0005,12.85103,13.85103);
   grae->SetPoint(41,5.2115,146);
   grae->SetPointError(41,0.0005,0.0005,11.59339,12.59339);
   grae->SetPoint(42,5.2125,182);
   grae->SetPointError(42,0.0005,0.0005,13,14);
   grae->SetPoint(43,5.2135,161);
   grae->SetPointError(43,0.0005,0.0005,12.19843,13.19843);
   grae->SetPoint(44,5.2145,178);
   grae->SetPointError(44,0.0005,0.0005,12.85103,13.85103);
   grae->SetPoint(45,5.2155,172);
   grae->SetPointError(45,0.0005,0.0005,12.6244,13.6244);
   grae->SetPoint(46,5.2165,177);
   grae->SetPointError(46,0.0005,0.0005,12.81353,13.81353);
   grae->SetPoint(47,5.2175,176);
   grae->SetPointError(47,0.0005,0.0005,12.77592,13.77592);
   grae->SetPoint(48,5.2185,203);
   grae->SetPointError(48,0.0005,0.0005,13.75658,14.75658);
   grae->SetPoint(49,5.2195,190);
   grae->SetPointError(49,0.0005,0.0005,13.29311,14.29311);
   grae->SetPoint(50,5.2205,186);
   grae->SetPointError(50,0.0005,0.0005,13.14734,14.14734);
   grae->SetPoint(51,5.2215,214);
   grae->SetPointError(51,0.0005,0.0005,14.13728,15.13728);
   grae->SetPoint(52,5.2225,175);
   grae->SetPointError(52,0.0005,0.0005,12.7382,13.7382);
   grae->SetPoint(53,5.2235,172);
   grae->SetPointError(53,0.0005,0.0005,12.6244,13.6244);
   grae->SetPoint(54,5.2245,191);
   grae->SetPointError(54,0.0005,0.0005,13.32932,14.32932);
   grae->SetPoint(55,5.2255,174);
   grae->SetPointError(55,0.0005,0.0005,12.70038,13.70038);
   grae->SetPoint(56,5.2265,210);
   grae->SetPointError(56,0.0005,0.0005,14,15);
   grae->SetPoint(57,5.2275,176);
   grae->SetPointError(57,0.0005,0.0005,12.77592,13.77592);
   grae->SetPoint(58,5.2285,203);
   grae->SetPointError(58,0.0005,0.0005,13.75658,14.75658);
   grae->SetPoint(59,5.2295,225);
   grae->SetPointError(59,0.0005,0.0005,14.50833,15.50833);
   grae->SetPoint(60,5.2305,227);
   grae->SetPointError(60,0.0005,0.0005,14.57481,15.57481);
   grae->SetPoint(61,5.2315,212);
   grae->SetPointError(61,0.0005,0.0005,14.0688,15.0688);
   grae->SetPoint(62,5.2325,209);
   grae->SetPointError(62,0.0005,0.0005,13.96548,14.96548);
   grae->SetPoint(63,5.2335,248);
   grae->SetPointError(63,0.0005,0.0005,15.25595,16.25595);
   grae->SetPoint(64,5.2345,276);
   grae->SetPointError(64,0.0005,0.0005,16.12077,17.12077);
   grae->SetPoint(65,5.2355,254);
   grae->SetPointError(65,0.0005,0.0005,15.44522,16.44522);
   grae->SetPoint(66,5.2365,276);
   grae->SetPointError(66,0.0005,0.0005,16.12077,17.12077);
   grae->SetPoint(67,5.2375,295);
   grae->SetPointError(67,0.0005,0.0005,16.68284,17.68284);
   grae->SetPoint(68,5.2385,330);
   grae->SetPointError(68,0.0005,0.0005,17.67278,18.67278);
   grae->SetPoint(69,5.2395,285);
   grae->SetPointError(69,0.0005,0.0005,16.38935,17.38935);
   grae->SetPoint(70,5.2405,327);
   grae->SetPointError(70,0.0005,0.0005,17.59005,18.59005);
   grae->SetPoint(71,5.2415,337);
   grae->SetPointError(71,0.0005,0.0005,17.86437,18.86437);
   grae->SetPoint(72,5.2425,382);
   grae->SetPointError(72,0.0005,0.0005,19.05121,20.05121);
   grae->SetPoint(73,5.2435,422);
   grae->SetPointError(73,0.0005,0.0005,20.04872,21.04872);
   grae->SetPoint(74,5.2445,451);
   grae->SetPointError(74,0.0005,0.0005,20.74265,21.74265);
   grae->SetPoint(75,5.2455,475);
   grae->SetPointError(75,0.0005,0.0005,21.30023,22.30023);
   grae->SetPoint(76,5.2465,497);
   grae->SetPointError(76,0.0005,0.0005,21.7991,22.7991);
   grae->SetPoint(77,5.2475,557);
   grae->SetPointError(77,0.0005,0.0005,23.10614,24.10614);
   grae->SetPoint(78,5.2485,633);
   grae->SetPointError(78,0.0005,0.0005,24.66446,25.66446);
   grae->SetPoint(79,5.2495,690);
   grae->SetPointError(79,0.0005,0.0005,25.77261,26.77261);
   grae->SetPoint(80,5.2505,787);
   grae->SetPointError(80,0.0005,0.0005,27.55798,28.55798);
   grae->SetPoint(81,5.2515,889);
   grae->SetPointError(81,0.0005,0.0005,29.3203,30.3203);
   grae->SetPoint(82,5.2525,1023);
   grae->SetPointError(82,0.0005,0.0005,31.48828,32.48828);
   grae->SetPoint(83,5.2535,1102);
   grae->SetPointError(83,0.0005,0.0005,32.70015,33.70015);
   grae->SetPoint(84,5.2545,1321);
   grae->SetPointError(84,0.0005,0.0005,35.849,36.849);
   grae->SetPoint(85,5.2555,1508);
   grae->SetPointError(85,0.0005,0.0005,38.33619,39.33619);
   grae->SetPoint(86,5.2565,1764);
   grae->SetPointError(86,0.0005,0.0005,41.50298,42.50298);
   grae->SetPoint(87,5.2575,2091);
   grae->SetPointError(87,0.0005,0.0005,45.23019,46.23019);
   grae->SetPoint(88,5.2585,2479);
   grae->SetPointError(88,0.0005,0.0005,49.29207,50.29207);
   grae->SetPoint(89,5.2595,2915);
   grae->SetPointError(89,0.0005,0.0005,53.49306,54.49306);
   grae->SetPoint(90,5.2605,3411);
   grae->SetPointError(90,0.0005,0.0005,57.90591,58.90591);
   grae->SetPoint(91,5.2615,3995);
   grae->SetPointError(91,0.0005,0.0005,62.70799,63.70799);
   grae->SetPoint(92,5.2625,4727);
   grae->SetPointError(92,0.0005,0.0005,68.255,69.255);
   grae->SetPoint(93,5.2635,5555);
   grae->SetPointError(93,0.0005,0.0005,74.03355,75.03355);
   grae->SetPoint(94,5.2645,6454);
   grae->SetPointError(94,0.0005,0.0005,79.83835,80.83835);
   grae->SetPoint(95,5.2655,7473);
   grae->SetPointError(95,0.0005,0.0005,85.94796,86.94796);
   grae->SetPoint(96,5.2665,8890);
   grae->SetPointError(96,0.0005,0.0005,93.78812,94.78812);
   grae->SetPoint(97,5.2675,10453);
   grae->SetPointError(97,0.0005,0.0005,101.7411,102.7411);
   grae->SetPoint(98,5.2685,11829);
   grae->SetPointError(98,0.0005,0.0005,108.2624,109.2624);
   grae->SetPoint(99,5.2695,13585);
   grae->SetPointError(99,0.0005,0.0005,116.0558,117.0558);
   grae->SetPoint(100,5.2705,15397);
   grae->SetPointError(100,0.0005,0.0005,123.5857,124.5857);
   grae->SetPoint(101,5.2715,16879);
   grae->SetPointError(101,0.0005,0.0005,129.4202,130.4202);
   grae->SetPoint(102,5.2725,18931);
   grae->SetPointError(102,0.0005,0.0005,137.0909,138.0909);
   grae->SetPoint(103,5.2735,20758);
   grae->SetPointError(103,0.0005,0.0005,143.5772,144.5772);
   grae->SetPoint(104,5.2745,22621);
   grae->SetPointError(104,0.0005,0.0005,149.9036,150.9036);
   grae->SetPoint(105,5.2755,23921);
   grae->SetPointError(105,0.0005,0.0005,154.165,155.165);
   grae->SetPoint(106,5.2765,25574);
   grae->SetPointError(106,0.0005,0.0005,159.4195,160.4195);
   grae->SetPoint(107,5.2775,26409);
   grae->SetPointError(107,0.0005,0.0005,162.0092,163.0092);
   grae->SetPoint(108,5.2785,26720);
   grae->SetPointError(108,0.0005,0.0005,162.9633,163.9633);
   grae->SetPoint(109,5.2795,26602);
   grae->SetPointError(109,0.0005,0.0005,162.602,163.602);
   grae->SetPoint(110,5.2805,26557);
   grae->SetPointError(110,0.0005,0.0005,162.464,163.464);
   grae->SetPoint(111,5.2815,25646);
   grae->SetPointError(111,0.0005,0.0005,159.6445,160.6445);
   grae->SetPoint(112,5.2825,24554);
   grae->SetPointError(112,0.0005,0.0005,156.198,157.198);
   grae->SetPoint(113,5.2835,23325);
   grae->SetPointError(113,0.0005,0.0005,152.2261,153.2261);
   grae->SetPoint(114,5.2845,21564);
   grae->SetPointError(114,0.0005,0.0005,146.3477,147.3477);
   grae->SetPoint(115,5.2855,19988);
   grae->SetPointError(115,0.0005,0.0005,140.8798,141.8798);
   grae->SetPoint(116,5.2865,17926);
   grae->SetPointError(116,0.0005,0.0005,133.3889,134.3889);
   grae->SetPoint(117,5.2875,15940);
   grae->SetPointError(117,0.0005,0.0005,125.7547,126.7547);
   grae->SetPoint(118,5.2885,14141);
   grae->SetPointError(118,0.0005,0.0005,118.417,119.417);
   grae->SetPoint(119,5.2895,12270);
   grae->SetPointError(119,0.0005,0.0005,110.2712,111.2712);
   grae->SetPoint(120,5.2905,10629);
   grae->SetPointError(120,0.0005,0.0005,102.5983,103.5983);
   grae->SetPoint(121,5.2915,9262);
   grae->SetPointError(121,0.0005,0.0005,95.74058,96.74058);
   grae->SetPoint(122,5.2925,7900);
   grae->SetPointError(122,0.0005,0.0005,88.38335,89.38335);
   grae->SetPoint(123,5.2935,6988);
   grae->SetPointError(123,0.0005,0.0005,83.09575,84.09575);
   grae->SetPoint(124,5.2945,5625);
   grae->SetPointError(124,0.0005,0.0005,74.50167,75.50167);
   grae->SetPoint(125,5.2955,4892);
   grae->SetPointError(125,0.0005,0.0005,69.44462,70.44462);
   grae->SetPoint(126,5.2965,4051);
   grae->SetPointError(126,0.0005,0.0005,63.14943,64.14943);
   grae->SetPoint(127,5.2975,3474);
   grae->SetPointError(127,0.0005,0.0005,58.44277,59.44277);
   grae->SetPoint(128,5.2985,2977);
   grae->SetPointError(128,0.0005,0.0005,54.06418,55.06418);
   grae->SetPoint(129,5.2995,2533);
   grae->SetPointError(129,0.0005,0.0005,49.8314,50.8314);
   grae->SetPoint(130,5.3005,1984);
   grae->SetPointError(130,0.0005,0.0005,44.04492,45.04492);
   grae->SetPoint(131,5.3015,1801);
   grae->SetPointError(131,0.0005,0.0005,41.94114,42.94114);
   grae->SetPoint(132,5.3025,1563);
   grae->SetPointError(132,0.0005,0.0005,39.03796,40.03796);
   grae->SetPoint(133,5.3035,1324);
   grae->SetPointError(133,0.0005,0.0005,35.89025,36.89025);
   grae->SetPoint(134,5.3045,1135);
   grae->SetPointError(134,0.0005,0.0005,33.19347,34.19347);
   grae->SetPoint(135,5.3055,971);
   grae->SetPointError(135,0.0005,0.0005,30.66488,31.66488);
   grae->SetPoint(136,5.3065,833);
   grae->SetPointError(136,0.0005,0.0005,28.36607,29.36607);
   grae->SetPoint(137,5.3075,751);
   grae->SetPointError(137,0.0005,0.0005,26.90894,27.90894);
   grae->SetPoint(138,5.3085,645);
   grae->SetPointError(138,0.0005,0.0005,24.90177,25.90177);
   grae->SetPoint(139,5.3095,625);
   grae->SetPointError(139,0.0005,0.0005,24.505,25.505);
   grae->SetPoint(140,5.3105,526);
   grae->SetPointError(140,0.0005,0.0005,22.44014,23.44014);
   grae->SetPoint(141,5.3115,513);
   grae->SetPointError(141,0.0005,0.0005,22.15502,23.15502);
   grae->SetPoint(142,5.3125,421);
   grae->SetPointError(142,0.0005,0.0005,20.02438,21.02438);
   grae->SetPoint(143,5.3135,424);
   grae->SetPointError(143,0.0005,0.0005,20.09733,21.09733);
   grae->SetPoint(144,5.3145,359);
   grae->SetPointError(144,0.0005,0.0005,18.45389,19.45389);
   grae->SetPoint(145,5.3155,352);
   grae->SetPointError(145,0.0005,0.0005,18.26832,19.26832);
   grae->SetPoint(146,5.3165,336);
   grae->SetPointError(146,0.0005,0.0005,17.83712,18.83712);
   grae->SetPoint(147,5.3175,314);
   grae->SetPointError(147,0.0005,0.0005,17.2271,18.2271);
   grae->SetPoint(148,5.3185,263);
   grae->SetPointError(148,0.0005,0.0005,15.72498,16.72498);
   grae->SetPoint(149,5.3195,297);
   grae->SetPointError(149,0.0005,0.0005,16.74094,17.74094);
   grae->SetPoint(150,5.3205,268);
   grae->SetPointError(150,0.0005,0.0005,15.87834,16.87834);
   grae->SetPoint(151,5.3215,249);
   grae->SetPointError(151,0.0005,0.0005,15.28765,16.28765);
   grae->SetPoint(152,5.3225,233);
   grae->SetPointError(152,0.0005,0.0005,14.77252,15.77252);
   grae->SetPoint(153,5.3235,250);
   grae->SetPointError(153,0.0005,0.0005,15.31929,16.31929);
   grae->SetPoint(154,5.3245,256);
   grae->SetPointError(154,0.0005,0.0005,15.50781,16.50781);
   grae->SetPoint(155,5.3255,226);
   grae->SetPointError(155,0.0005,0.0005,14.54161,15.54161);
   grae->SetPoint(156,5.3265,228);
   grae->SetPointError(156,0.0005,0.0005,14.60794,15.60794);
   grae->SetPoint(157,5.3275,200);
   grae->SetPointError(157,0.0005,0.0005,13.65097,14.65097);
   grae->SetPoint(158,5.3285,175);
   grae->SetPointError(158,0.0005,0.0005,12.7382,13.7382);
   grae->SetPoint(159,5.3295,192);
   grae->SetPointError(159,0.0005,0.0005,13.36542,14.36542);
   grae->SetPoint(160,5.3305,173);
   grae->SetPointError(160,0.0005,0.0005,12.66245,13.66245);
   grae->SetPoint(161,5.3315,177);
   grae->SetPointError(161,0.0005,0.0005,12.81353,13.81353);
   grae->SetPoint(162,5.3325,167);
   grae->SetPointError(162,0.0005,0.0005,12.43252,13.43252);
   grae->SetPoint(163,5.3335,165);
   grae->SetPointError(163,0.0005,0.0005,12.35496,13.35496);
   grae->SetPoint(164,5.3345,155);
   grae->SetPointError(164,0.0005,0.0005,11.95994,12.95994);
   grae->SetPoint(165,5.3355,167);
   grae->SetPointError(165,0.0005,0.0005,12.43252,13.43252);
   grae->SetPoint(166,5.3365,150);
   grae->SetPointError(166,0.0005,0.0005,11.75765,12.75765);
   grae->SetPoint(167,5.3375,165);
   grae->SetPointError(167,0.0005,0.0005,12.35496,13.35496);
   grae->SetPoint(168,5.3385,152);
   grae->SetPointError(168,0.0005,0.0005,11.83896,12.83896);
   grae->SetPoint(169,5.3395,137);
   grae->SetPointError(169,0.0005,0.0005,11.21537,12.21537);
   grae->SetPoint(170,5.3405,117);
   grae->SetPointError(170,0.0005,0.0005,10.3282,11.3282);
   grae->SetPoint(171,5.3415,149);
   grae->SetPointError(171,0.0005,0.0005,11.71679,12.71679);
   grae->SetPoint(172,5.3425,134);
   grae->SetPointError(172,0.0005,0.0005,11.08663,12.08663);
   grae->SetPoint(173,5.3435,150);
   grae->SetPointError(173,0.0005,0.0005,11.75765,12.75765);
   grae->SetPoint(174,5.3445,140);
   grae->SetPointError(174,0.0005,0.0005,11.34272,12.34272);
   grae->SetPoint(175,5.3455,119);
   grae->SetPointError(175,0.0005,0.0005,10.42016,11.42016);
   grae->SetPoint(176,5.3465,134);
   grae->SetPointError(176,0.0005,0.0005,11.08663,12.08663);
   grae->SetPoint(177,5.3475,115);
   grae->SetPointError(177,0.0005,0.0005,10.23546,11.23546);
   grae->SetPoint(178,5.3485,98);
   grae->SetPointError(178,0.0005,0.0005,9.882579,10.93319);
   grae->SetPoint(179,5.3495,111);
   grae->SetPointError(179,0.0005,0.0005,10.04751,11.04751);
   grae->SetPoint(180,5.3505,121);
   grae->SetPointError(180,0.0005,0.0005,10.51136,11.51136);
   grae->SetPoint(181,5.3515,116);
   grae->SetPointError(181,0.0005,0.0005,10.28193,11.28193);
   grae->SetPoint(182,5.3525,112);
   grae->SetPointError(182,0.0005,0.0005,10.09481,11.09481);
   grae->SetPoint(183,5.3535,118);
   grae->SetPointError(183,0.0005,0.0005,10.37428,11.37428);
   grae->SetPoint(184,5.3545,108);
   grae->SetPointError(184,0.0005,0.0005,9.904326,10.90433);
   grae->SetPoint(185,5.3555,113);
   grae->SetPointError(185,0.0005,0.0005,10.1419,11.1419);
   grae->SetPoint(186,5.3565,113);
   grae->SetPointError(186,0.0005,0.0005,10.1419,11.1419);
   grae->SetPoint(187,5.3575,100);
   grae->SetPointError(187,0.0005,0.0005,9.983255,11.03336);
   grae->SetPoint(188,5.3585,94);
   grae->SetPointError(188,0.0005,0.0005,9.678086,10.72977);
   grae->SetPoint(189,5.3595,95);
   grae->SetPointError(189,0.0005,0.0005,9.729612,10.78102);
   grae->SetPoint(190,5.3605,88);
   grae->SetPointError(190,0.0005,0.0005,9.362975,10.41639);
   grae->SetPoint(191,5.3615,107);
   grae->SetPointError(191,0.0005,0.0005,9.856158,10.85616);
   grae->SetPoint(192,5.3625,93);
   grae->SetPointError(192,0.0005,0.0005,9.626284,10.67824);
   grae->SetPoint(193,5.3635,84);
   grae->SetPointError(193,0.0005,0.0005,9.146873,10.20155);
   grae->SetPoint(194,5.3645,91);
   grae->SetPointError(194,0.0005,0.0005,9.521834,10.57436);
   grae->SetPoint(195,5.3655,100);
   grae->SetPointError(195,0.0005,0.0005,9.983255,11.03336);
   grae->SetPoint(196,5.3665,93);
   grae->SetPointError(196,0.0005,0.0005,9.626284,10.67824);
   grae->SetPoint(197,5.3675,112);
   grae->SetPointError(197,0.0005,0.0005,10.09481,11.09481);
   grae->SetPoint(198,5.3685,103);
   grae->SetPointError(198,0.0005,0.0005,9.661201,10.6612);
   grae->SetPoint(199,5.3695,97);
   grae->SetPointError(199,0.0005,0.0005,9.831854,10.88273);
   grae->SetPoint(200,5.3705,104);
   grae->SetPointError(200,0.0005,0.0005,9.710289,10.71029);
   grae->SetPoint(201,5.3715,75);
   grae->SetPointError(201,0.0005,0.0005,8.640903,9.698771);
   grae->SetPoint(202,5.3725,78);
   grae->SetPointError(202,0.0005,0.0005,8.812788,9.869531);
   grae->SetPoint(203,5.3735,97);
   grae->SetPointError(203,0.0005,0.0005,9.831854,10.88273);
   grae->SetPoint(204,5.3745,90);
   grae->SetPointError(204,0.0005,0.0005,9.469177,10.522);
   grae->SetPoint(205,5.3755,74);
   grae->SetPointError(205,0.0005,0.0005,8.582844,9.641101);
   grae->SetPoint(206,5.3765,81);
   grae->SetPointError(206,0.0005,0.0005,8.981384,10.03706);
   grae->SetPoint(207,5.3775,83);
   grae->SetPointError(207,0.0005,0.0005,9.092044,10.14705);
   grae->SetPoint(208,5.3785,89);
   grae->SetPointError(208,0.0005,0.0005,9.416226,10.46934);
   grae->SetPoint(209,5.3795,89);
   grae->SetPointError(209,0.0005,0.0005,9.416226,10.46934);
   grae->SetPoint(210,5.3805,81);
   grae->SetPointError(210,0.0005,0.0005,8.981384,10.03706);
   grae->SetPoint(211,5.3815,90);
   grae->SetPointError(211,0.0005,0.0005,9.469177,10.522);
   grae->SetPoint(212,5.3825,93);
   grae->SetPointError(212,0.0005,0.0005,9.626284,10.67824);
   grae->SetPoint(213,5.3835,94);
   grae->SetPointError(213,0.0005,0.0005,9.678086,10.72977);
   grae->SetPoint(214,5.3845,91);
   grae->SetPointError(214,0.0005,0.0005,9.521834,10.57436);
   grae->SetPoint(215,5.3855,85);
   grae->SetPointError(215,0.0005,0.0005,9.201374,10.25573);
   grae->SetPoint(216,5.3865,74);
   grae->SetPointError(216,0.0005,0.0005,8.582844,9.641101);
   grae->SetPoint(217,5.3875,83);
   grae->SetPointError(217,0.0005,0.0005,9.092044,10.14705);
   grae->SetPoint(218,5.3885,74);
   grae->SetPointError(218,0.0005,0.0005,8.582844,9.641101);
   grae->SetPoint(219,5.3895,75);
   grae->SetPointError(219,0.0005,0.0005,8.640903,9.698771);
   grae->SetPoint(220,5.3905,76);
   grae->SetPointError(220,0.0005,0.0005,8.698576,9.756061);
   grae->SetPoint(221,5.3915,85);
   grae->SetPointError(221,0.0005,0.0005,9.201374,10.25573);
   grae->SetPoint(222,5.3925,77);
   grae->SetPointError(222,0.0005,0.0005,8.755868,9.812979);
   grae->SetPoint(223,5.3935,82);
   grae->SetPointError(223,0.0005,0.0005,9.036884,10.09222);
   grae->SetPoint(224,5.3945,79);
   grae->SetPointError(224,0.0005,0.0005,8.869343,9.925725);
   grae->SetPoint(225,5.3955,81);
   grae->SetPointError(225,0.0005,0.0005,8.981384,10.03706);
   grae->SetPoint(226,5.3965,82);
   grae->SetPointError(226,0.0005,0.0005,9.036884,10.09222);
   grae->SetPoint(227,5.3975,78);
   grae->SetPointError(227,0.0005,0.0005,8.812788,9.869531);
   grae->SetPoint(228,5.3985,83);
   grae->SetPointError(228,0.0005,0.0005,9.092044,10.14705);
   grae->SetPoint(229,5.3995,91);
   grae->SetPointError(229,0.0005,0.0005,9.521834,10.57436);
   grae->SetPoint(230,5.4005,94);
   grae->SetPointError(230,0.0005,0.0005,9.678086,10.72977);
   grae->SetPoint(231,5.4015,68);
   grae->SetPointError(231,0.0005,0.0005,8.225883,9.28666);
   grae->SetPoint(232,5.4025,68);
   grae->SetPointError(232,0.0005,0.0005,8.225883,9.28666);
   grae->SetPoint(233,5.4035,76);
   grae->SetPointError(233,0.0005,0.0005,8.698576,9.756061);
   grae->SetPoint(234,5.4045,81);
   grae->SetPointError(234,0.0005,0.0005,8.981384,10.03706);
   grae->SetPoint(235,5.4055,69);
   grae->SetPointError(235,0.0005,0.0005,8.286444,9.346779);
   grae->SetPoint(236,5.4065,77);
   grae->SetPointError(236,0.0005,0.0005,8.755868,9.812979);
   grae->SetPoint(237,5.4075,77);
   grae->SetPointError(237,0.0005,0.0005,8.755868,9.812979);
   grae->SetPoint(238,5.4085,85);
   grae->SetPointError(238,0.0005,0.0005,9.201374,10.25573);
   grae->SetPoint(239,5.4095,67);
   grae->SetPointError(239,0.0005,0.0005,8.164873,9.226102);
   grae->SetPoint(240,5.4105,70);
   grae->SetPointError(240,0.0005,0.0005,8.346566,9.406468);
   grae->SetPoint(241,5.4115,78);
   grae->SetPointError(241,0.0005,0.0005,8.812788,9.869531);
   grae->SetPoint(242,5.4125,61);
   grae->SetPointError(242,0.0005,0.0005,7.788779,8.852952);
   grae->SetPoint(243,5.4135,69);
   grae->SetPointError(243,0.0005,0.0005,8.286444,9.346779);
   grae->SetPoint(244,5.4145,66);
   grae->SetPointError(244,0.0005,0.0005,8.103403,9.165094);
   grae->SetPoint(245,5.4155,62);
   grae->SetPointError(245,0.0005,0.0005,7.852713,8.916365);
   grae->SetPoint(246,5.4165,62);
   grae->SetPointError(246,0.0005,0.0005,7.852713,8.916365);
   grae->SetPoint(247,5.4175,69);
   grae->SetPointError(247,0.0005,0.0005,8.286444,9.346779);
   grae->SetPoint(248,5.4185,68);
   grae->SetPointError(248,0.0005,0.0005,8.225883,9.28666);
   grae->SetPoint(249,5.4195,83);
   grae->SetPointError(249,0.0005,0.0005,9.092044,10.14705);
   grae->SetPoint(250,5.4205,74);
   grae->SetPointError(250,0.0005,0.0005,8.582844,9.641101);
   grae->SetPoint(251,5.4215,75);
   grae->SetPointError(251,0.0005,0.0005,8.640903,9.698771);
   grae->SetPoint(252,5.4225,65);
   grae->SetPointError(252,0.0005,0.0005,8.041463,9.103628);
   grae->SetPoint(253,5.4235,63);
   grae->SetPointError(253,0.0005,0.0005,7.916129,8.979274);
   grae->SetPoint(254,5.4245,59);
   grae->SetPointError(254,0.0005,0.0005,7.659312,8.724565);
   grae->SetPoint(255,5.4255,88);
   grae->SetPointError(255,0.0005,0.0005,9.362975,10.41639);
   grae->SetPoint(256,5.4265,81);
   grae->SetPointError(256,0.0005,0.0005,8.981384,10.03706);
   grae->SetPoint(257,5.4275,66);
   grae->SetPointError(257,0.0005,0.0005,8.103403,9.165094);
   grae->SetPoint(258,5.4285,75);
   grae->SetPointError(258,0.0005,0.0005,8.640903,9.698771);
   grae->SetPoint(259,5.4295,68);
   grae->SetPointError(259,0.0005,0.0005,8.225883,9.28666);
   grae->SetPoint(260,5.4305,68);
   grae->SetPointError(260,0.0005,0.0005,8.225883,9.28666);
   grae->SetPoint(261,5.4315,61);
   grae->SetPointError(261,0.0005,0.0005,7.788779,8.852952);
   grae->SetPoint(262,5.4325,79);
   grae->SetPointError(262,0.0005,0.0005,8.869343,9.925725);
   grae->SetPoint(263,5.4335,61);
   grae->SetPointError(263,0.0005,0.0005,7.788779,8.852952);
   grae->SetPoint(264,5.4345,61);
   grae->SetPointError(264,0.0005,0.0005,7.788779,8.852952);
   grae->SetPoint(265,5.4355,63);
   grae->SetPointError(265,0.0005,0.0005,7.916129,8.979274);
   grae->SetPoint(266,5.4365,65);
   grae->SetPointError(266,0.0005,0.0005,8.041463,9.103628);
   grae->SetPoint(267,5.4375,77);
   grae->SetPointError(267,0.0005,0.0005,8.755868,9.812979);
   grae->SetPoint(268,5.4385,75);
   grae->SetPointError(268,0.0005,0.0005,8.640903,9.698771);
   grae->SetPoint(269,5.4395,70);
   grae->SetPointError(269,0.0005,0.0005,8.346566,9.406468);
   grae->SetPoint(270,5.4405,76);
   grae->SetPointError(270,0.0005,0.0005,8.698576,9.756061);
   grae->SetPoint(271,5.4415,71);
   grae->SetPointError(271,0.0005,0.0005,8.406258,9.465736);
   grae->SetPoint(272,5.4425,77);
   grae->SetPointError(272,0.0005,0.0005,8.755868,9.812979);
   grae->SetPoint(273,5.4435,74);
   grae->SetPointError(273,0.0005,0.0005,8.582844,9.641101);
   grae->SetPoint(274,5.4445,77);
   grae->SetPointError(274,0.0005,0.0005,8.755868,9.812979);
   grae->SetPoint(275,5.4455,75);
   grae->SetPointError(275,0.0005,0.0005,8.640903,9.698771);
   grae->SetPoint(276,5.4465,67);
   grae->SetPointError(276,0.0005,0.0005,8.164873,9.226102);
   grae->SetPoint(277,5.4475,80);
   grae->SetPointError(277,0.0005,0.0005,8.925539,9.981567);
   grae->SetPoint(278,5.4485,62);
   grae->SetPointError(278,0.0005,0.0005,7.852713,8.916365);
   grae->SetPoint(279,5.4495,64);
   grae->SetPointError(279,0.0005,0.0005,7.979042,9.041691);
   grae->SetPoint(280,5.4505,60);
   grae->SetPointError(280,0.0005,0.0005,7.724317,8.789023);
   grae->SetPoint(281,5.4515,70);
   grae->SetPointError(281,0.0005,0.0005,8.346566,9.406468);
   grae->SetPoint(282,5.4525,69);
   grae->SetPointError(282,0.0005,0.0005,8.286444,9.346779);
   grae->SetPoint(283,5.4535,59);
   grae->SetPointError(283,0.0005,0.0005,7.659312,8.724565);
   grae->SetPoint(284,5.4545,61);
   grae->SetPointError(284,0.0005,0.0005,7.788779,8.852952);
   grae->SetPoint(285,5.4555,68);
   grae->SetPointError(285,0.0005,0.0005,8.225883,9.28666);
   grae->SetPoint(286,5.4565,72);
   grae->SetPointError(286,0.0005,0.0005,8.465529,9.524592);
   grae->SetPoint(287,5.4575,69);
   grae->SetPointError(287,0.0005,0.0005,8.286444,9.346779);
   grae->SetPoint(288,5.4585,69);
   grae->SetPointError(288,0.0005,0.0005,8.286444,9.346779);
   grae->SetPoint(289,5.4595,66);
   grae->SetPointError(289,0.0005,0.0005,8.103403,9.165094);
   grae->SetPoint(290,5.4605,76);
   grae->SetPointError(290,0.0005,0.0005,8.698576,9.756061);
   grae->SetPoint(291,5.4615,62);
   grae->SetPointError(291,0.0005,0.0005,7.852713,8.916365);
   grae->SetPoint(292,5.4625,61);
   grae->SetPointError(292,0.0005,0.0005,7.788779,8.852952);
   grae->SetPoint(293,5.4635,70);
   grae->SetPointError(293,0.0005,0.0005,8.346566,9.406468);
   grae->SetPoint(294,5.4645,53);
   grae->SetPointError(294,0.0005,0.0005,7.257065,8.325916);
   grae->SetPoint(295,5.4655,52);
   grae->SetPointError(295,0.0005,0.0005,7.187836,8.257346);
   grae->SetPoint(296,5.4665,58);
   grae->SetPointError(296,0.0005,0.0005,7.593751,8.659564);
   grae->SetPoint(297,5.4675,65);
   grae->SetPointError(297,0.0005,0.0005,8.041463,9.103628);
   grae->SetPoint(298,5.4685,57);
   grae->SetPointError(298,0.0005,0.0005,7.527619,8.594007);
   grae->SetPoint(299,5.4695,59);
   grae->SetPointError(299,0.0005,0.0005,7.659312,8.724565);
   
   TH1F *Graph_h_h_10501 = new TH1F("Graph_h_h_10501","Histogram of h_1050_plot__m_Bu",300,5.14,5.5);
   Graph_h_h_10501->SetMinimum(0);
   Graph_h_h_10501->SetMaximum(29567.88);
   Graph_h_h_10501->SetDirectory(0);
   Graph_h_h_10501->SetStats(0);
   Graph_h_h_10501->SetMarkerStyle(20);
   Graph_h_h_10501->SetMarkerSize(1.2);
   Graph_h_h_10501->GetXaxis()->SetNdivisions(505);
   Graph_h_h_10501->GetXaxis()->SetLabelFont(132);
   Graph_h_h_10501->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_h_10501->GetXaxis()->SetLabelSize(0.05);
   Graph_h_h_10501->GetXaxis()->SetTitleSize(0.06);
   Graph_h_h_10501->GetXaxis()->SetTitleFont(132);
   Graph_h_h_10501->GetYaxis()->SetLabelFont(132);
   Graph_h_h_10501->GetYaxis()->SetLabelSize(0.05);
   Graph_h_h_10501->GetYaxis()->SetTitleSize(0.06);
   Graph_h_h_10501->GetYaxis()->SetTitleFont(42);
   Graph_h_h_10501->GetZaxis()->SetLabelFont(132);
   Graph_h_h_10501->GetZaxis()->SetLabelSize(0.05);
   Graph_h_h_10501->GetZaxis()->SetTitleSize(0.06);
   Graph_h_h_10501->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_h_10501);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(306);
   graph->SetName("modelBu_Norm[m_Bu]_Comp[expopos_BBu]");
   graph->SetTitle("Projection of model(Bu)");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,5.169,0);
   graph->SetPoint(1,5.169,135.0290219);
   graph->SetPoint(2,5.17,135.0290219);
   graph->SetPoint(3,5.171,136.6141807);
   graph->SetPoint(4,5.172,138.1555186);
   graph->SetPoint(5,5.173,139.6537402);
   graph->SetPoint(6,5.174,141.1095403);
   graph->SetPoint(7,5.175,142.5236045);
   graph->SetPoint(8,5.176,143.896609);
   graph->SetPoint(9,5.177,145.2292207);
   graph->SetPoint(10,5.178,146.5220974);
   graph->SetPoint(11,5.179,147.775888);
   graph->SetPoint(12,5.18,148.9912324);
   graph->SetPoint(13,5.181,150.1687617);
   graph->SetPoint(14,5.182,151.3090986);
   graph->SetPoint(15,5.183,152.412857);
   graph->SetPoint(16,5.184,153.4806424);
   graph->SetPoint(17,5.185,154.5130519);
   graph->SetPoint(18,5.186,155.5106747);
   graph->SetPoint(19,5.187,156.4740914);
   graph->SetPoint(20,5.188,157.4038749);
   graph->SetPoint(21,5.189,158.3005902);
   graph->SetPoint(22,5.19,159.1647941);
   graph->SetPoint(23,5.191,159.9970361);
   graph->SetPoint(24,5.192,160.7978579);
   graph->SetPoint(25,5.193,161.5677936);
   graph->SetPoint(26,5.194,162.3073701);
   graph->SetPoint(27,5.195,163.0171066);
   graph->SetPoint(28,5.196,163.6975153);
   graph->SetPoint(29,5.197,164.3491013);
   graph->SetPoint(30,5.198,164.9723624);
   graph->SetPoint(31,5.199,165.5677897);
   graph->SetPoint(32,5.2,166.1358671);
   graph->SetPoint(33,5.201,166.6770719);
   graph->SetPoint(34,5.202,167.1918748);
   graph->SetPoint(35,5.203,167.6807396);
   graph->SetPoint(36,5.204,168.1441238);
   graph->SetPoint(37,5.205,168.5824782);
   graph->SetPoint(38,5.206,168.9962474);
   graph->SetPoint(39,5.207,169.3858696);
   graph->SetPoint(40,5.208,169.751777);
   graph->SetPoint(41,5.209,170.0943954);
   graph->SetPoint(42,5.21,170.4141446);
   graph->SetPoint(43,5.211,170.7114387);
   graph->SetPoint(44,5.212,170.9866854);
   graph->SetPoint(45,5.213,171.240287);
   graph->SetPoint(46,5.214,171.4726399);
   graph->SetPoint(47,5.215,171.6841348);
   graph->SetPoint(48,5.216,171.8751568);
   graph->SetPoint(49,5.217,172.0460855);
   graph->SetPoint(50,5.218,172.197295);
   graph->SetPoint(51,5.219,172.3291541);
   graph->SetPoint(52,5.22,172.4420261);
   graph->SetPoint(53,5.221,172.5362693);
   graph->SetPoint(54,5.222,172.6122367);
   graph->SetPoint(55,5.223,172.670276);
   graph->SetPoint(56,5.224,172.7107301);
   graph->SetPoint(57,5.225,172.7339368);
   graph->SetPoint(58,5.226,172.7402291);
   graph->SetPoint(59,5.227,172.7299349);
   graph->SetPoint(60,5.228,172.7033776);
   graph->SetPoint(61,5.229,172.6608757);
   graph->SetPoint(62,5.23,172.602743);
   graph->SetPoint(63,5.231,172.5292888);
   graph->SetPoint(64,5.232,172.4408178);
   graph->SetPoint(65,5.233,172.3376301);
   graph->SetPoint(66,5.234,172.2200217);
   graph->SetPoint(67,5.235,172.0882838);
   graph->SetPoint(68,5.236,171.9427036);
   graph->SetPoint(69,5.237,171.783564);
   graph->SetPoint(70,5.238,171.6111434);
   graph->SetPoint(71,5.239,171.4257166);
   graph->SetPoint(72,5.24,171.2275537);
   graph->SetPoint(73,5.241,171.0169212);
   graph->SetPoint(74,5.242,170.7940814);
   graph->SetPoint(75,5.243,170.5592929);
   graph->SetPoint(76,5.244,170.31281);
   graph->SetPoint(77,5.245,170.0548835);
   graph->SetPoint(78,5.246,169.7857604);
   graph->SetPoint(79,5.247,169.5056839);
   graph->SetPoint(80,5.248,169.2148934);
   graph->SetPoint(81,5.249,168.913625);
   graph->SetPoint(82,5.25,168.6021108);
   graph->SetPoint(83,5.251,168.2805797);
   graph->SetPoint(84,5.252,167.9492568);
   graph->SetPoint(85,5.253,167.6083642);
   graph->SetPoint(86,5.254,167.2581201);
   graph->SetPoint(87,5.255,166.8987397);
   graph->SetPoint(88,5.256,166.5304348);
   graph->SetPoint(89,5.257,166.1534138);
   graph->SetPoint(90,5.258,165.7678821);
   graph->SetPoint(91,5.259,165.3740418);
   graph->SetPoint(92,5.26,164.9720917);
   graph->SetPoint(93,5.261,164.5622279);
   graph->SetPoint(94,5.262,164.1446432);
   graph->SetPoint(95,5.263,163.7195273);
   graph->SetPoint(96,5.264,163.2870671);
   graph->SetPoint(97,5.265,162.8474466);
   graph->SetPoint(98,5.266,162.4008468);
   graph->SetPoint(99,5.267,161.9474458);
   graph->SetPoint(100,5.268,161.487419);
   graph->SetPoint(101,5.269,161.020939);
   graph->SetPoint(102,5.27,160.5481756);
   graph->SetPoint(103,5.271,160.069296);
   graph->SetPoint(104,5.272,159.5844648);
   graph->SetPoint(105,5.273,159.0938436);
   graph->SetPoint(106,5.274,158.5975918);
   graph->SetPoint(107,5.275,158.0958661);
   graph->SetPoint(108,5.276,157.5888207);
   graph->SetPoint(109,5.277,157.0766072);
   graph->SetPoint(110,5.278,156.5593749);
   graph->SetPoint(111,5.279,156.0372707);
   graph->SetPoint(112,5.28,155.5104388);
   graph->SetPoint(113,5.281,154.9790215);
   graph->SetPoint(114,5.282,154.4431584);
   graph->SetPoint(115,5.283,153.9029871);
   graph->SetPoint(116,5.284,153.3586426);
   graph->SetPoint(117,5.285,152.810258);
   graph->SetPoint(118,5.286,152.2579641);
   graph->SetPoint(119,5.287,151.7018894);
   graph->SetPoint(120,5.288,151.1421604);
   graph->SetPoint(121,5.289,150.5789015);
   graph->SetPoint(122,5.29,150.0122348);
   graph->SetPoint(123,5.291,149.4422808);
   graph->SetPoint(124,5.292,148.8691575);
   graph->SetPoint(125,5.293,148.2929811);
   graph->SetPoint(126,5.294,147.7138659);
   graph->SetPoint(127,5.295,147.1319242);
   graph->SetPoint(128,5.296,146.5472664);
   graph->SetPoint(129,5.297,145.960001);
   graph->SetPoint(130,5.298,145.3702345);
   graph->SetPoint(131,5.299,144.7780719);
   graph->SetPoint(132,5.3,144.1836161);
   graph->SetPoint(133,5.301,143.5869684);
   graph->SetPoint(134,5.302,142.9882281);
   graph->SetPoint(135,5.303,142.3874931);
   graph->SetPoint(136,5.304,141.7848592);
   graph->SetPoint(137,5.305,141.180421);
   graph->SetPoint(138,5.306,140.574271);
   graph->SetPoint(139,5.307,139.9665002);
   graph->SetPoint(140,5.308,139.3571981);
   graph->SetPoint(141,5.309,138.7464526);
   graph->SetPoint(142,5.31,138.1343498);
   graph->SetPoint(143,5.311,137.5209745);
   graph->SetPoint(144,5.312,136.9064099);
   graph->SetPoint(145,5.313,136.2907376);
   graph->SetPoint(146,5.314,135.6740379);
   graph->SetPoint(147,5.315,135.0563895);
   graph->SetPoint(148,5.316,134.4378697);
   graph->SetPoint(149,5.317,133.8185544);
   graph->SetPoint(150,5.318,133.198518);
   graph->SetPoint(151,5.319,132.5778337);
   graph->SetPoint(152,5.32,131.9565733);
   graph->SetPoint(153,5.321,131.3348071);
   graph->SetPoint(154,5.322,130.7126042);
   graph->SetPoint(155,5.323,130.0900324);
   graph->SetPoint(156,5.324,129.4671582);
   graph->SetPoint(157,5.325,128.8440469);
   graph->SetPoint(158,5.326,128.2207624);
   graph->SetPoint(159,5.327,127.5973676);
   graph->SetPoint(160,5.328,126.973924);
   graph->SetPoint(161,5.329,126.3504919);
   graph->SetPoint(162,5.33,125.7271305);
   graph->SetPoint(163,5.331,125.103898);
   graph->SetPoint(164,5.332,124.4808512);
   graph->SetPoint(165,5.333,123.8580458);
   graph->SetPoint(166,5.334,123.2355365);
   graph->SetPoint(167,5.335,122.613377);
   graph->SetPoint(168,5.336,121.9916197);
   graph->SetPoint(169,5.337,121.370316);
   graph->SetPoint(170,5.338,120.7495165);
   graph->SetPoint(171,5.339,120.1292703);
   graph->SetPoint(172,5.34,119.509626);
   graph->SetPoint(173,5.341,118.8906308);
   graph->SetPoint(174,5.342,118.2723312);
   graph->SetPoint(175,5.343,117.6547726);
   graph->SetPoint(176,5.344,117.0379994);
   graph->SetPoint(177,5.345,116.4220551);
   graph->SetPoint(178,5.346,115.8069824);
   graph->SetPoint(179,5.347,115.192823);
   graph->SetPoint(180,5.348,114.5796176);
   graph->SetPoint(181,5.349,113.9674061);
   graph->SetPoint(182,5.35,113.3562277);
   graph->SetPoint(183,5.351,112.7461204);
   graph->SetPoint(184,5.352,112.1371216);
   graph->SetPoint(185,5.353,111.5292678);
   graph->SetPoint(186,5.354,110.9225947);
   graph->SetPoint(187,5.355,110.3171372);
   graph->SetPoint(188,5.356,109.7129294);
   graph->SetPoint(189,5.357,109.1100045);
   graph->SetPoint(190,5.358,108.5083952);
   graph->SetPoint(191,5.359,107.9081331);
   graph->SetPoint(192,5.36,107.3092494);
   graph->SetPoint(193,5.361,106.7117743);
   graph->SetPoint(194,5.362,106.1157374);
   graph->SetPoint(195,5.363,105.5211675);
   graph->SetPoint(196,5.364,104.9280929);
   graph->SetPoint(197,5.365,104.336541);
   graph->SetPoint(198,5.366,103.7465386);
   graph->SetPoint(199,5.367,103.1581118);
   graph->SetPoint(200,5.368,102.5712862);
   graph->SetPoint(201,5.369,101.9860864);
   graph->SetPoint(202,5.37,101.4025367);
   graph->SetPoint(203,5.371,100.8206607);
   graph->SetPoint(204,5.372,100.2404813);
   graph->SetPoint(205,5.373,99.66202087);
   graph->SetPoint(206,5.374,99.08530106);
   graph->SetPoint(207,5.375,98.51034307);
   graph->SetPoint(208,5.376,97.93716747);
   graph->SetPoint(209,5.377,97.36579424);
   graph->SetPoint(210,5.378,96.79624282);
   graph->SetPoint(211,5.379,96.22853212);
   graph->SetPoint(212,5.38,95.66268046);
   graph->SetPoint(213,5.381,95.09870565);
   graph->SetPoint(214,5.382,94.53662499);
   graph->SetPoint(215,5.383,93.97645525);
   graph->SetPoint(216,5.384,93.41821268);
   graph->SetPoint(217,5.385,92.86191304);
   graph->SetPoint(218,5.386,92.30757161);
   graph->SetPoint(219,5.387,91.75520318);
   graph->SetPoint(220,5.388,91.20482204);
   graph->SetPoint(221,5.389,90.65644206);
   graph->SetPoint(222,5.39,90.11007661);
   graph->SetPoint(223,5.391,89.56573862);
   graph->SetPoint(224,5.392,89.02344059);
   graph->SetPoint(225,5.393,88.48319455);
   graph->SetPoint(226,5.394,87.94501215);
   graph->SetPoint(227,5.395,87.40890456);
   graph->SetPoint(228,5.396,86.87488258);
   graph->SetPoint(229,5.397,86.34295658);
   graph->SetPoint(230,5.398,85.81313653);
   graph->SetPoint(231,5.399,85.28543201);
   graph->SetPoint(232,5.4,84.75985222);
   graph->SetPoint(233,5.401,84.23640596);
   graph->SetPoint(234,5.402,83.71510167);
   graph->SetPoint(235,5.403,83.19594741);
   graph->SetPoint(236,5.404,82.6789509);
   graph->SetPoint(237,5.405,82.16411948);
   graph->SetPoint(238,5.406,81.65146015);
   graph->SetPoint(239,5.407,81.14097958);
   graph->SetPoint(240,5.408,80.63268407);
   graph->SetPoint(241,5.409,80.12657963);
   graph->SetPoint(242,5.41,79.62267192);
   graph->SetPoint(243,5.411,79.12096628);
   graph->SetPoint(244,5.412,78.62146775);
   graph->SetPoint(245,5.413,78.12418104);
   graph->SetPoint(246,5.414,77.62911058);
   graph->SetPoint(247,5.415,77.13626049);
   graph->SetPoint(248,5.416,76.64563461);
   graph->SetPoint(249,5.417,76.15723648);
   graph->SetPoint(250,5.418,75.67106937);
   graph->SetPoint(251,5.419,75.18713625);
   graph->SetPoint(252,5.42,74.70543986);
   graph->SetPoint(253,5.421,74.22598264);
   graph->SetPoint(254,5.422,73.74876677);
   graph->SetPoint(255,5.423,73.27379421);
   graph->SetPoint(256,5.424,72.80106662);
   graph->SetPoint(257,5.425,72.33058545);
   graph->SetPoint(258,5.426,71.86235189);
   graph->SetPoint(259,5.427,71.39636689);
   graph->SetPoint(260,5.428,70.93263118);
   graph->SetPoint(261,5.429,70.47114525);
   graph->SetPoint(262,5.43,70.01190938);
   graph->SetPoint(263,5.431,69.55492361);
   graph->SetPoint(264,5.432,69.10018779);
   graph->SetPoint(265,5.433,68.64770154);
   graph->SetPoint(266,5.434,68.19746426);
   graph->SetPoint(267,5.435,67.74947519);
   graph->SetPoint(268,5.436,67.30373334);
   graph->SetPoint(269,5.437,66.86023752);
   graph->SetPoint(270,5.438,66.41898636);
   graph->SetPoint(271,5.439,65.97997831);
   graph->SetPoint(272,5.44,65.54321162);
   graph->SetPoint(273,5.441,65.10868438);
   graph->SetPoint(274,5.442,64.67639449);
   graph->SetPoint(275,5.443,64.24633967);
   graph->SetPoint(276,5.444,63.81851749);
   graph->SetPoint(277,5.445,63.39292535);
   graph->SetPoint(278,5.446,62.96956047);
   graph->SetPoint(279,5.447,62.54841993);
   graph->SetPoint(280,5.448,62.12950066);
   graph->SetPoint(281,5.449,61.71279942);
   graph->SetPoint(282,5.45,61.29831283);
   graph->SetPoint(283,5.451,60.88603736);
   graph->SetPoint(284,5.452,60.47596936);
   graph->SetPoint(285,5.453,60.068105);
   graph->SetPoint(286,5.454,59.66244034);
   graph->SetPoint(287,5.455,59.25897132);
   graph->SetPoint(288,5.456,58.85769373);
   graph->SetPoint(289,5.457,58.45860322);
   graph->SetPoint(290,5.458,58.06169535);
   graph->SetPoint(291,5.459,57.66696553);
   graph->SetPoint(292,5.46,57.27440906);
   graph->SetPoint(293,5.461,56.88402114);
   graph->SetPoint(294,5.462,56.49579683);
   graph->SetPoint(295,5.463,56.10973111);
   graph->SetPoint(296,5.464,55.72581881);
   graph->SetPoint(297,5.465,55.3440547);
   graph->SetPoint(298,5.466,54.96443342);
   graph->SetPoint(299,5.467,54.58694952);
   graph->SetPoint(300,5.468,54.21159744);
   graph->SetPoint(301,5.469,53.83837154);
   graph->SetPoint(302,5.47,53.46726608);
   graph->SetPoint(303,5.47,53.46726608);
   graph->SetPoint(304,5.471,53.46726608);
   graph->SetPoint(305,5.471,0);
   
   TH1F *Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1 = new TH1F("Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1","Projection of model(Bu)",306,5.1388,5.5012);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->SetMinimum(0);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->SetMaximum(190.0143);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->SetDirectory(0);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->SetStats(0);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->SetMarkerStyle(20);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->SetMarkerSize(1.2);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetXaxis()->SetNdivisions(505);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetXaxis()->SetLabelFont(132);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetXaxis()->SetLabelSize(0.05);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetXaxis()->SetTitleSize(0.06);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetXaxis()->SetTitleFont(132);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetYaxis()->SetLabelFont(132);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetYaxis()->SetLabelSize(0.05);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetYaxis()->SetTitleSize(0.06);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetYaxis()->SetTitleFont(42);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetZaxis()->SetLabelFont(132);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetZaxis()->SetLabelSize(0.05);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetZaxis()->SetTitleSize(0.06);
   Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_modelBu_Norm[m_Bu]_Comp[expopos_BBu]1);
   
   graph->Draw("l");
   
   graph = new TGraph(320);
   graph->SetName("modelBu_Norm[m_Bu]_Comp[cb2_Bu1]");
   graph->SetTitle("Projection of model(Bu)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,5.169,0);
   graph->SetPoint(1,5.169,0.009780714097);
   graph->SetPoint(2,5.17,0.009780714097);
   graph->SetPoint(3,5.171,0.01107514362);
   graph->SetPoint(4,5.172,0.0125446931);
   graph->SetPoint(5,5.173,0.01421357198);
   graph->SetPoint(6,5.174,0.01610940848);
   graph->SetPoint(7,5.175,0.01826374263);
   graph->SetPoint(8,5.176,0.02071259184);
   graph->SetPoint(9,5.177,0.02349710001);
   graph->SetPoint(10,5.178,0.02666428258);
   graph->SetPoint(11,5.179,0.03026788225);
   graph->SetPoint(12,5.18,0.03436935195);
   graph->SetPoint(13,5.181,0.03903898443);
   graph->SetPoint(14,5.182,0.04435721083);
   graph->SetPoint(15,5.183,0.05041609395);
   graph->SetPoint(16,5.184,0.0573210461);
   graph->SetPoint(17,5.185,0.06519280593);
   graph->SetPoint(18,5.186,0.0741697141);
   graph->SetPoint(19,5.187,0.08441033393);
   graph->SetPoint(20,5.188,0.09609647038);
   graph->SetPoint(21,5.189,0.1094366492);
   graph->SetPoint(22,5.19,0.1246701275);
   graph->SetPoint(23,5.191,0.1420715197);
   graph->SetPoint(24,5.192,0.1619561329);
   graph->SetPoint(25,5.193,0.1846861261);
   graph->SetPoint(26,5.194,0.2106776195);
   graph->SetPoint(27,5.195,0.2404089065);
   graph->SetPoint(28,5.196,0.2744299406);
   graph->SetPoint(29,5.197,0.3133733011);
   graph->SetPoint(30,5.198,0.3579668714);
   graph->SetPoint(31,5.199,0.409048504);
   graph->SetPoint(32,5.2,0.4675829892);
   graph->SetPoint(33,5.201,0.5346816973);
   graph->SetPoint(34,5.202,0.6116253241);
   graph->SetPoint(35,5.203,0.69989024);
   graph->SetPoint(36,5.204,0.8011790256);
   graph->SetPoint(37,5.205,0.9174558731);
   graph->SetPoint(38,5.206,1.050987644);
   graph->SetPoint(39,5.207,1.204391508);
   graph->SetPoint(40,5.208,1.380690234);
   graph->SetPoint(41,5.209,1.583376394);
   graph->SetPoint(42,5.21,1.816486951);
   graph->SetPoint(43,5.211,2.084689923);
   graph->SetPoint(44,5.212,2.393385153);
   graph->SetPoint(45,5.213,2.748821495);
   graph->SetPoint(46,5.214,3.158233169);
   graph->SetPoint(47,5.215,3.629998476);
   graph->SetPoint(48,5.216,4.173824621);
   graph->SetPoint(49,5.217,4.800963016);
   graph->SetPoint(50,5.218,5.524460214);
   graph->SetPoint(51,5.219,6.359450476);
   graph->SetPoint(52,5.22,7.323497032);
   graph->SetPoint(53,5.221,8.436990306);
   graph->SetPoint(54,5.222,9.723612812);
   graph->SetPoint(55,5.223,11.21088211);
   graph->SetPoint(56,5.224,12.93078524);
   graph->SetPoint(57,5.225,14.92052028);
   graph->SetPoint(58,5.226,17.22336362);
   graph->SetPoint(59,5.227,19.88968455);
   graph->SetPoint(60,5.228,22.97813295);
   graph->SetPoint(61,5.229,26.5570299);
   graph->SetPoint(62,5.23,30.70599692);
   graph->SetPoint(63,5.231,35.51786546);
   graph->SetPoint(64,5.232,41.10091595);
   graph->SetPoint(65,5.233,47.58150436);
   graph->SetPoint(66,5.234,55.10714495);
   graph->SetPoint(67,5.235,63.85012986);
   graph->SetPoint(68,5.236,74.01178119);
   graph->SetPoint(69,5.237,85.82744829);
   graph->SetPoint(70,5.238,99.57238371);
   graph->SetPoint(71,5.239,115.5686554);
   graph->SetPoint(72,5.24,134.1932817);
   graph->SetPoint(73,5.241,155.887811);
   graph->SetPoint(74,5.242,181.1696055);
   graph->SetPoint(75,5.243,210.6451419);
   graph->SetPoint(76,5.244,245.0256947);
   graph->SetPoint(77,5.245,285.1458384);
   graph->SetPoint(78,5.246,331.9852873);
   graph->SetPoint(79,5.247,386.6946853);
   graph->SetPoint(80,5.248,450.6260774);
   graph->SetPoint(81,5.249,525.36893);
   graph->SetPoint(82,5.25,612.7927306);
   graph->SetPoint(83,5.251,715.0973962);
   graph->SetPoint(84,5.252,834.87295);
   graph->SetPoint(85,5.253,975.1702087);
   graph->SetPoint(86,5.254,1139.584553);
   graph->SetPoint(87,5.255,1332.355253);
   graph->SetPoint(88,5.256,1558.483305);
   graph->SetPoint(89,5.257,1823.871295);
   graph->SetPoint(90,5.258,2135.489489);
   graph->SetPoint(91,5.259,2501.573196);
   graph->SetPoint(92,5.26,2931.857386);
   graph->SetPoint(93,5.261,3437.855767);
   graph->SetPoint(94,5.262,4033.192916);
   graph->SetPoint(95,5.263,4733.999767);
   graph->SetPoint(96,5.264,5559.384796);
   graph->SetPoint(97,5.265,6531.995703);
   graph->SetPoint(98,5.266,7678.689345);
   graph->SetPoint(99,5.2665,8327.054595);
   graph->SetPoint(100,5.267,9031.331222);
   graph->SetPoint(101,5.2675,9796.441536);
   graph->SetPoint(102,5.268,10627.7501);
   graph->SetPoint(103,5.269,12430.93262);
   graph->SetPoint(104,5.27,14329.11889);
   graph->SetPoint(105,5.271,16276.94173);
   graph->SetPoint(106,5.272,18220.64223);
   graph->SetPoint(107,5.273,20099.81692);
   graph->SetPoint(108,5.274,21850.33359);
   graph->SetPoint(109,5.2745,22657.14258);
   graph->SetPoint(110,5.275,23407.85351);
   graph->SetPoint(111,5.2755,24095.02778);
   graph->SetPoint(112,5.276,24711.70206);
   graph->SetPoint(113,5.2765,25251.5054);
   graph->SetPoint(114,5.277,25708.76868);
   graph->SetPoint(115,5.2775,26078.6236);
   graph->SetPoint(116,5.278,26357.089);
   graph->SetPoint(117,5.2785,26541.1421);
   graph->SetPoint(118,5.279,26628.7732);
   graph->SetPoint(119,5.2795,26619.02214);
   graph->SetPoint(120,5.28,26511.99587);
   graph->SetPoint(121,5.2805,26308.86647);
   graph->SetPoint(122,5.281,26011.84978);
   graph->SetPoint(123,5.2815,25624.16517);
   graph->SetPoint(124,5.282,25149.97746);
   graph->SetPoint(125,5.2825,24594.32245);
   graph->SetPoint(126,5.283,23963.01791);
   graph->SetPoint(127,5.2835,23262.5623);
   graph->SetPoint(128,5.284,22500.02359);
   graph->SetPoint(129,5.285,20819.10156);
   graph->SetPoint(130,5.286,18983.59863);
   graph->SetPoint(131,5.287,17058.17838);
   graph->SetPoint(132,5.288,15105.1245);
   graph->SetPoint(133,5.289,13181.15649);
   graph->SetPoint(134,5.29,11334.96731);
   graph->SetPoint(135,5.291,9605.60175);
   graph->SetPoint(136,5.2915,8805.426281);
   graph->SetPoint(137,5.292,8075.116723);
   graph->SetPoint(138,5.2925,7408.977721);
   graph->SetPoint(139,5.293,6801.057867);
   graph->SetPoint(140,5.294,5738.913865);
   graph->SetPoint(141,5.295,4851.660895);
   graph->SetPoint(142,5.296,4109.047612);
   graph->SetPoint(143,5.297,3486.301817);
   graph->SetPoint(144,5.298,2963.0943);
   graph->SetPoint(145,5.299,2522.706757);
   graph->SetPoint(146,5.3,2151.362001);
   graph->SetPoint(147,5.301,1837.683581);
   graph->SetPoint(148,5.302,1572.258832);
   graph->SetPoint(149,5.303,1347.284774);
   graph->SetPoint(150,5.304,1156.280535);
   graph->SetPoint(151,5.305,993.8533092);
   graph->SetPoint(152,5.306,855.5074868);
   graph->SetPoint(153,5.307,737.4886802);
   graph->SetPoint(154,5.308,636.6560096);
   graph->SetPoint(155,5.309,550.3773255);
   graph->SetPoint(156,5.31,476.4430846);
   graph->SetPoint(157,5.311,412.9954259);
   graph->SetPoint(158,5.312,358.4696554);
   graph->SetPoint(159,5.313,311.5458831);
   graph->SetPoint(160,5.314,271.1089783);
   graph->SetPoint(161,5.315,236.2153564);
   graph->SetPoint(162,5.316,206.065384);
   graph->SetPoint(163,5.317,179.980413);
   graph->SetPoint(164,5.318,157.3836371);
   graph->SetPoint(165,5.319,137.7841076);
   graph->SetPoint(166,5.32,120.7633655);
   graph->SetPoint(167,5.321,105.9642464);
   graph->SetPoint(168,5.322,93.08148796);
   graph->SetPoint(169,5.323,81.85383937);
   graph->SetPoint(170,5.324,72.05742293);
   graph->SetPoint(171,5.325,63.50013997);
   graph->SetPoint(172,5.326,56.01695078);
   graph->SetPoint(173,5.327,49.46588619);
   graph->SetPoint(174,5.328,43.72467269);
   graph->SetPoint(175,5.329,38.68787281);
   graph->SetPoint(176,5.33,34.26445894);
   graph->SetPoint(177,5.331,30.37575207);
   graph->SetPoint(178,5.332,26.95366833);
   graph->SetPoint(179,5.333,23.93922549);
   graph->SetPoint(180,5.334,21.28126927);
   graph->SetPoint(181,5.335,18.93538565);
   graph->SetPoint(182,5.336,16.86297116);
   graph->SetPoint(183,5.337,15.03043688);
   graph->SetPoint(184,5.338,13.40852648);
   graph->SetPoint(185,5.339,11.97173101);
   graph->SetPoint(186,5.34,10.69778625);
   graph->SetPoint(187,5.341,9.567240554);
   graph->SetPoint(188,5.342,8.563082704);
   graph->SetPoint(189,5.343,7.670421272);
   graph->SetPoint(190,5.344,6.876207952);
   graph->SetPoint(191,5.345,6.168998627);
   graph->SetPoint(192,5.346,5.538746783);
   graph->SetPoint(193,5.347,4.976624724);
   graph->SetPoint(194,5.348,4.474868677);
   graph->SetPoint(195,5.349,4.026644462);
   graph->SetPoint(196,5.35,3.625930888);
   graph->SetPoint(197,5.351,3.26741843);
   graph->SetPoint(198,5.352,2.946421096);
   graph->SetPoint(199,5.353,2.658799707);
   graph->SetPoint(200,5.354,2.400895037);
   graph->SetPoint(201,5.355,2.169469498);
   graph->SetPoint(202,5.356,1.961656227);
   graph->SetPoint(203,5.357,1.774914604);
   graph->SetPoint(204,5.358,1.606991342);
   graph->SetPoint(205,5.359,1.455886434);
   graph->SetPoint(206,5.36,1.319823309);
   graph->SetPoint(207,5.361,1.197222677);
   graph->SetPoint(208,5.362,1.086679561);
   graph->SetPoint(209,5.363,0.9869431338);
   graph->SetPoint(210,5.364,0.8968989889);
   graph->SetPoint(211,5.365,0.8155535436);
   graph->SetPoint(212,5.366,0.7420203069);
   graph->SetPoint(213,5.367,0.6755077794);
   graph->SetPoint(214,5.368,0.6153087817);
   graph->SetPoint(215,5.369,0.560791037);
   graph->SetPoint(216,5.37,0.5113888537);
   graph->SetPoint(217,5.371,0.466595773);
   graph->SetPoint(218,5.372,0.4259580663);
   graph->SetPoint(219,5.373,0.3890689782);
   graph->SetPoint(220,5.374,0.3555636279);
   graph->SetPoint(221,5.375,0.3251144882);
   graph->SetPoint(222,5.376,0.297427376);
   graph->SetPoint(223,5.377,0.2722378922);
   graph->SetPoint(224,5.378,0.2493082595);
   graph->SetPoint(225,5.379,0.2284245112);
   graph->SetPoint(226,5.38,0.2093939909);
   graph->SetPoint(227,5.381,0.192043126);
   graph->SetPoint(228,5.382,0.1762154453);
   graph->SetPoint(229,5.383,0.1617698118);
   graph->SetPoint(230,5.384,0.1485788464);
   graph->SetPoint(231,5.385,0.1365275212);
   graph->SetPoint(232,5.386,0.1255119031);
   graph->SetPoint(233,5.387,0.1154380316);
   graph->SetPoint(234,5.388,0.1062209147);
   graph->SetPoint(235,5.389,0.09778363098);
   graph->SetPoint(236,5.39,0.09005652574);
   graph->SetPoint(237,5.391,0.08297649068);
   graph->SetPoint(238,5.392,0.07648631849);
   graph->SetPoint(239,5.393,0.07053412394);
   graph->SetPoint(240,5.394,0.06507282444);
   graph->SetPoint(241,5.395,0.06005967355);
   graph->SetPoint(242,5.396,0.05545584207);
   graph->SetPoint(243,5.397,0.05122604131);
   graph->SetPoint(244,5.398,0.04733818438);
   graph->SetPoint(245,5.399,0.04376308138);
   graph->SetPoint(246,5.4,0.04047416491);
   graph->SetPoint(247,5.401,0.03744724283);
   graph->SetPoint(248,5.402,0.03466027543);
   graph->SetPoint(249,5.403,0.03209317446);
   graph->SetPoint(250,5.404,0.02972762177);
   graph->SetPoint(251,5.405,0.02754690566);
   graph->SetPoint(252,5.406,0.02553577301);
   graph->SetPoint(253,5.407,0.02368029568);
   graph->SetPoint(254,5.408,0.02196774969);
   graph->SetPoint(255,5.409,0.020386506);
   graph->SetPoint(256,5.41,0.01892593156);
   graph->SetPoint(257,5.411,0.01757629984);
   graph->SetPoint(258,5.412,0.01632870966);
   graph->SetPoint(259,5.413,0.01517501167);
   graph->SetPoint(260,5.414,0.01410774175);
   graph->SetPoint(261,5.415,0.01312006047);
   graph->SetPoint(262,5.416,0.01220569825);
   graph->SetPoint(263,5.417,0.01135890551);
   graph->SetPoint(264,5.418,0.01057440737);
   graph->SetPoint(265,5.419,0.009847362533);
   graph->SetPoint(266,5.42,0.009173325872);
   graph->SetPoint(267,5.421,0.008548214382);
   graph->SetPoint(268,5.422,0.007968276214);
   graph->SetPoint(269,5.423,0.00743006248);
   graph->SetPoint(270,5.424,0.006930401567);
   graph->SetPoint(271,5.425,0.00646637573);
   graph->SetPoint(272,5.426,0.006035299763);
   graph->SetPoint(273,5.427,0.005634701534);
   graph->SetPoint(274,5.428,0.005262304238);
   graph->SetPoint(275,5.429,0.004916010189);
   graph->SetPoint(276,5.43,0.004593886025);
   graph->SetPoint(277,5.431,0.004294149192);
   graph->SetPoint(278,5.432,0.004015155592);
   graph->SetPoint(279,5.433,0.003755388288);
   graph->SetPoint(280,5.434,0.00351344718);
   graph->SetPoint(281,5.435,0.003288039554);
   graph->SetPoint(282,5.436,0.00307797143);
   graph->SetPoint(283,5.437,0.002882139647);
   graph->SetPoint(284,5.438,0.002699524606);
   graph->SetPoint(285,5.439,0.002529183624);
   graph->SetPoint(286,5.44,0.002370244839);
   graph->SetPoint(287,5.441,0.002221901623);
   graph->SetPoint(288,5.442,0.002083407459);
   graph->SetPoint(289,5.443,0.001954071229);
   graph->SetPoint(290,5.444,0.001833252904);
   graph->SetPoint(291,5.445,0.001720359574);
   graph->SetPoint(292,5.446,0.001614841804);
   graph->SetPoint(293,5.447,0.001516190286);
   graph->SetPoint(294,5.448,0.001423932764);
   graph->SetPoint(295,5.449,0.001337631199);
   graph->SetPoint(296,5.45,0.001256879166);
   graph->SetPoint(297,5.451,0.001181299458);
   graph->SetPoint(298,5.452,0.001110541879);
   graph->SetPoint(299,5.453,0.001044281216);
   graph->SetPoint(300,5.454,0.000982215359);
   graph->SetPoint(301,5.455,0.0009240635845);
   graph->SetPoint(302,5.456,0.0008695649613);
   graph->SetPoint(303,5.457,0.0008184768858);
   graph->SetPoint(304,5.458,0.0007705737294);
   graph->SetPoint(305,5.459,0.0007256455908);
   graph->SetPoint(306,5.46,0.0006834971444);
   graph->SetPoint(307,5.461,0.000643946577);
   graph->SetPoint(308,5.462,0.0006068246058);
   graph->SetPoint(309,5.463,0.000571973571);
   graph->SetPoint(310,5.464,0.0005392465977);
   graph->SetPoint(311,5.465,0.0005085068204);
   graph->SetPoint(312,5.466,0.0004796266668);
   graph->SetPoint(313,5.467,0.0004524871945);
   graph->SetPoint(314,5.468,0.0004269774778);
   graph->SetPoint(315,5.469,0.0004029940401);
   graph->SetPoint(316,5.47,0.0003804403279);
   graph->SetPoint(317,5.47,0.0003804403279);
   graph->SetPoint(318,5.471,0.0003804403279);
   graph->SetPoint(319,5.471,0);
   
   TH1F *Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2 = new TH1F("Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2","Projection of model(Bu)",320,5.1388,5.5012);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->SetMinimum(0);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->SetMaximum(29291.65);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->SetDirectory(0);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->SetStats(0);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->SetMarkerStyle(20);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->SetMarkerSize(1.2);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetXaxis()->SetNdivisions(505);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetXaxis()->SetLabelFont(132);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetXaxis()->SetLabelOffset(0.015);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetXaxis()->SetLabelSize(0.05);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetXaxis()->SetTitleSize(0.06);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetXaxis()->SetTitleFont(132);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetYaxis()->SetLabelFont(132);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetYaxis()->SetLabelSize(0.05);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetYaxis()->SetTitleSize(0.06);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetYaxis()->SetTitleFont(42);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetZaxis()->SetLabelFont(132);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetZaxis()->SetLabelSize(0.05);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetZaxis()->SetTitleSize(0.06);
   Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_modelBu_Norm[m_Bu]_Comp[cb2_Bu1]2);
   
   graph->Draw("l");
   
   graph = new TGraph(320);
   graph->SetName("modelBu_Norm[m_Bu]");
   graph->SetTitle("Projection of model(Bu)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,5.169,0);
   graph->SetPoint(1,5.169,135.0388026);
   graph->SetPoint(2,5.17,135.0388026);
   graph->SetPoint(3,5.171,136.6252559);
   graph->SetPoint(4,5.172,138.1680633);
   graph->SetPoint(5,5.173,139.6679537);
   graph->SetPoint(6,5.174,141.1256497);
   graph->SetPoint(7,5.175,142.5418683);
   graph->SetPoint(8,5.176,143.9173216);
   graph->SetPoint(9,5.177,145.2527178);
   graph->SetPoint(10,5.178,146.5487617);
   graph->SetPoint(11,5.179,147.8061559);
   graph->SetPoint(12,5.18,149.0256017);
   graph->SetPoint(13,5.181,150.2078007);
   graph->SetPoint(14,5.182,151.3534558);
   graph->SetPoint(15,5.183,152.4632731);
   graph->SetPoint(16,5.184,153.5379634);
   graph->SetPoint(17,5.185,154.5782448);
   graph->SetPoint(18,5.186,155.5848444);
   graph->SetPoint(19,5.187,156.5585018);
   graph->SetPoint(20,5.188,157.4999714);
   graph->SetPoint(21,5.189,158.4100268);
   graph->SetPoint(22,5.19,159.2894642);
   graph->SetPoint(23,5.191,160.1391076);
   graph->SetPoint(24,5.192,160.959814);
   graph->SetPoint(25,5.193,161.7524798);
   graph->SetPoint(26,5.194,162.5180477);
   graph->SetPoint(27,5.195,163.2575155);
   graph->SetPoint(28,5.196,163.9719452);
   graph->SetPoint(29,5.197,164.6624746);
   graph->SetPoint(30,5.198,165.3303293);
   graph->SetPoint(31,5.199,165.9768382);
   graph->SetPoint(32,5.2,166.6034501);
   graph->SetPoint(33,5.201,167.2117536);
   graph->SetPoint(34,5.202,167.8035002);
   graph->SetPoint(35,5.203,168.3806299);
   graph->SetPoint(36,5.204,168.9453028);
   graph->SetPoint(37,5.205,169.499934);
   graph->SetPoint(38,5.206,170.047235);
   graph->SetPoint(39,5.207,170.5902611);
   graph->SetPoint(40,5.208,171.1324672);
   graph->SetPoint(41,5.209,171.6777718);
   graph->SetPoint(42,5.21,172.2306316);
   graph->SetPoint(43,5.211,172.7961286);
   graph->SetPoint(44,5.212,173.3800706);
   graph->SetPoint(45,5.213,173.9891085);
   graph->SetPoint(46,5.214,174.6308731);
   graph->SetPoint(47,5.215,175.3141333);
   graph->SetPoint(48,5.216,176.0489814);
   graph->SetPoint(49,5.217,176.8470485);
   graph->SetPoint(50,5.218,177.7217552);
   graph->SetPoint(51,5.219,178.6886046);
   graph->SetPoint(52,5.22,179.7655232);
   graph->SetPoint(53,5.221,180.9732597);
   graph->SetPoint(54,5.222,182.3358495);
   graph->SetPoint(55,5.223,183.8811581);
   graph->SetPoint(56,5.224,185.6415153);
   graph->SetPoint(57,5.225,187.6544571);
   graph->SetPoint(58,5.226,189.9635927);
   graph->SetPoint(59,5.227,192.6196195);
   graph->SetPoint(60,5.228,195.6815106);
   graph->SetPoint(61,5.229,199.2179056);
   graph->SetPoint(62,5.23,203.3087399);
   graph->SetPoint(63,5.231,208.0471542);
   graph->SetPoint(64,5.232,213.5417337);
   graph->SetPoint(65,5.233,219.9191345);
   graph->SetPoint(66,5.234,227.3271666);
   graph->SetPoint(67,5.235,235.9384137);
   graph->SetPoint(68,5.236,245.9544848);
   graph->SetPoint(69,5.237,257.6110123);
   graph->SetPoint(70,5.238,271.1835272);
   graph->SetPoint(71,5.239,286.9943719);
   graph->SetPoint(72,5.24,305.4208354);
   graph->SetPoint(73,5.241,326.9047322);
   graph->SetPoint(74,5.242,351.963687);
   graph->SetPoint(75,5.243,381.2044348);
   graph->SetPoint(76,5.244,415.3385047);
   graph->SetPoint(77,5.245,455.200722);
   graph->SetPoint(78,5.246,501.7710477);
   graph->SetPoint(79,5.247,556.2003691);
   graph->SetPoint(80,5.248,619.8409709);
   graph->SetPoint(81,5.249,694.282555);
   graph->SetPoint(82,5.25,781.3948414);
   graph->SetPoint(83,5.251,883.3779758);
   graph->SetPoint(84,5.252,1002.822207);
   graph->SetPoint(85,5.253,1142.778573);
   graph->SetPoint(86,5.254,1306.842673);
   graph->SetPoint(87,5.255,1499.253992);
   graph->SetPoint(88,5.256,1725.01374);
   graph->SetPoint(89,5.257,1990.024708);
   graph->SetPoint(90,5.258,2301.257371);
   graph->SetPoint(91,5.259,2666.947237);
   graph->SetPoint(92,5.26,3096.829477);
   graph->SetPoint(93,5.261,3602.417995);
   graph->SetPoint(94,5.262,4197.337559);
   graph->SetPoint(95,5.263,4897.719295);
   graph->SetPoint(96,5.264,5722.671863);
   graph->SetPoint(97,5.265,6694.84315);
   graph->SetPoint(98,5.266,7841.090192);
   graph->SetPoint(99,5.2665,8489.229581);
   graph->SetPoint(100,5.267,9193.278668);
   graph->SetPoint(101,5.2675,9958.159786);
   graph->SetPoint(102,5.268,10789.23752);
   graph->SetPoint(103,5.269,12591.95356);
   graph->SetPoint(104,5.27,14489.66706);
   graph->SetPoint(105,5.271,16437.01103);
   graph->SetPoint(106,5.272,18380.22669);
   graph->SetPoint(107,5.273,20258.91076);
   graph->SetPoint(108,5.274,22008.93118);
   graph->SetPoint(109,5.2745,22815.48998);
   graph->SetPoint(110,5.275,23565.94937);
   graph->SetPoint(111,5.2755,24252.87078);
   graph->SetPoint(112,5.276,24869.29088);
   graph->SetPoint(113,5.2765,25408.83875);
   graph->SetPoint(114,5.277,25865.84528);
   graph->SetPoint(115,5.2775,26235.44221);
   graph->SetPoint(116,5.278,26513.64838);
   graph->SetPoint(117,5.2785,26697.44103);
   graph->SetPoint(118,5.279,26784.81047);
   graph->SetPoint(119,5.2795,26774.79657);
   graph->SetPoint(120,5.28,26667.50631);
   graph->SetPoint(121,5.2805,26464.11176);
   graph->SetPoint(122,5.281,26166.8288);
   graph->SetPoint(123,5.2815,25778.87681);
   graph->SetPoint(124,5.282,25304.42062);
   graph->SetPoint(125,5.2825,24748.49605);
   graph->SetPoint(126,5.283,24116.92089);
   graph->SetPoint(127,5.2835,23416.19363);
   graph->SetPoint(128,5.284,22653.38223);
   graph->SetPoint(129,5.285,20971.91182);
   graph->SetPoint(130,5.286,19135.8566);
   graph->SetPoint(131,5.287,17209.88027);
   graph->SetPoint(132,5.288,15256.26666);
   graph->SetPoint(133,5.289,13331.73539);
   graph->SetPoint(134,5.29,11484.97954);
   graph->SetPoint(135,5.291,9755.044031);
   graph->SetPoint(136,5.2915,8954.582389);
   graph->SetPoint(137,5.292,8223.98588);
   graph->SetPoint(138,5.2925,7557.559165);
   graph->SetPoint(139,5.293,6949.350848);
   graph->SetPoint(140,5.294,5886.627731);
   graph->SetPoint(141,5.295,4998.792819);
   graph->SetPoint(142,5.296,4255.594879);
   graph->SetPoint(143,5.297,3632.261818);
   graph->SetPoint(144,5.298,3108.464534);
   graph->SetPoint(145,5.299,2667.484829);
   graph->SetPoint(146,5.3,2295.545617);
   graph->SetPoint(147,5.301,1981.270549);
   graph->SetPoint(148,5.302,1715.24706);
   graph->SetPoint(149,5.303,1489.672267);
   graph->SetPoint(150,5.304,1298.065395);
   graph->SetPoint(151,5.305,1135.03373);
   graph->SetPoint(152,5.306,996.0817577);
   graph->SetPoint(153,5.307,877.4551804);
   graph->SetPoint(154,5.308,776.0132078);
   graph->SetPoint(155,5.309,689.123778);
   graph->SetPoint(156,5.31,614.5774344);
   graph->SetPoint(157,5.311,550.5164004);
   graph->SetPoint(158,5.312,495.3760653);
   graph->SetPoint(159,5.313,447.8366208);
   graph->SetPoint(160,5.314,406.7830162);
   graph->SetPoint(161,5.315,371.2717459);
   graph->SetPoint(162,5.316,340.5032537);
   graph->SetPoint(163,5.317,313.7989673);
   graph->SetPoint(164,5.318,290.5821551);
   graph->SetPoint(165,5.319,270.3619413);
   graph->SetPoint(166,5.32,252.7199388);
   graph->SetPoint(167,5.321,237.2990535);
   graph->SetPoint(168,5.322,223.7940921);
   graph->SetPoint(169,5.323,211.9438717);
   graph->SetPoint(170,5.324,201.5245811);
   graph->SetPoint(171,5.325,192.3441869);
   graph->SetPoint(172,5.326,184.2377132);
   graph->SetPoint(173,5.327,177.0632538);
   graph->SetPoint(174,5.328,170.6985966);
   graph->SetPoint(175,5.329,165.0383647);
   graph->SetPoint(176,5.33,159.9915895);
   graph->SetPoint(177,5.331,155.4796501);
   graph->SetPoint(178,5.332,151.4345195);
   graph->SetPoint(179,5.333,147.7972713);
   graph->SetPoint(180,5.334,144.5168058);
   graph->SetPoint(181,5.335,141.5487627);
   graph->SetPoint(182,5.336,138.8545909);
   graph->SetPoint(183,5.337,136.4007529);
   graph->SetPoint(184,5.338,134.1580429);
   graph->SetPoint(185,5.339,132.1010013);
   graph->SetPoint(186,5.34,130.2074122);
   graph->SetPoint(187,5.341,128.4578714);
   graph->SetPoint(188,5.342,126.8354139);
   graph->SetPoint(189,5.343,125.3251938);
   graph->SetPoint(190,5.344,123.9142073);
   graph->SetPoint(191,5.345,122.5910537);
   graph->SetPoint(192,5.346,121.3457292);
   graph->SetPoint(193,5.347,120.1694477);
   graph->SetPoint(194,5.348,119.0544863);
   graph->SetPoint(195,5.349,117.9940506);
   graph->SetPoint(196,5.35,116.9821586);
   graph->SetPoint(197,5.351,116.0135388);
   graph->SetPoint(198,5.352,115.0835427);
   graph->SetPoint(199,5.353,114.1880675);
   graph->SetPoint(200,5.354,113.3234897);
   graph->SetPoint(201,5.355,112.4866067);
   graph->SetPoint(202,5.356,111.6745856);
   graph->SetPoint(203,5.357,110.8849191);
   graph->SetPoint(204,5.358,110.1153865);
   graph->SetPoint(205,5.359,109.3640195);
   graph->SetPoint(206,5.36,108.6290727);
   graph->SetPoint(207,5.361,107.9089969);
   graph->SetPoint(208,5.362,107.2024169);
   graph->SetPoint(209,5.363,106.5081107);
   graph->SetPoint(210,5.364,105.8249919);
   graph->SetPoint(211,5.365,105.1520946);
   graph->SetPoint(212,5.366,104.4885589);
   graph->SetPoint(213,5.367,103.8336196);
   graph->SetPoint(214,5.368,103.1865949);
   graph->SetPoint(215,5.369,102.5468774);
   graph->SetPoint(216,5.37,101.9139256);
   graph->SetPoint(217,5.371,101.2872565);
   graph->SetPoint(218,5.372,100.6664394);
   graph->SetPoint(219,5.373,100.0510898);
   graph->SetPoint(220,5.374,99.44086469);
   graph->SetPoint(221,5.375,98.83545756);
   graph->SetPoint(222,5.376,98.23459484);
   graph->SetPoint(223,5.377,97.63803213);
   graph->SetPoint(224,5.378,97.04555108);
   graph->SetPoint(225,5.379,96.45695663);
   graph->SetPoint(226,5.38,95.87207445);
   graph->SetPoint(227,5.381,95.29074878);
   graph->SetPoint(228,5.382,94.71284044);
   graph->SetPoint(229,5.383,94.13822506);
   graph->SetPoint(230,5.384,93.56679152);
   graph->SetPoint(231,5.385,92.99844056);
   graph->SetPoint(232,5.386,92.43308352);
   graph->SetPoint(233,5.387,91.87064121);
   graph->SetPoint(234,5.388,91.31104296);
   graph->SetPoint(235,5.389,90.75422569);
   graph->SetPoint(236,5.39,90.20013313);
   graph->SetPoint(237,5.391,89.64871511);
   graph->SetPoint(238,5.392,89.0999269);
   graph->SetPoint(239,5.393,88.55372868);
   graph->SetPoint(240,5.394,88.01008497);
   graph->SetPoint(241,5.395,87.46896423);
   graph->SetPoint(242,5.396,86.93033842);
   graph->SetPoint(243,5.397,86.39418262);
   graph->SetPoint(244,5.398,85.86047471);
   graph->SetPoint(245,5.399,85.32919509);
   graph->SetPoint(246,5.4,84.80032638);
   graph->SetPoint(247,5.401,84.2738532);
   graph->SetPoint(248,5.402,83.74976194);
   graph->SetPoint(249,5.403,83.22804059);
   graph->SetPoint(250,5.404,82.70867852);
   graph->SetPoint(251,5.405,82.19166639);
   graph->SetPoint(252,5.406,81.67699593);
   graph->SetPoint(253,5.407,81.16465987);
   graph->SetPoint(254,5.408,80.65465182);
   graph->SetPoint(255,5.409,80.14696614);
   graph->SetPoint(256,5.41,79.64159785);
   graph->SetPoint(257,5.411,79.13854258);
   graph->SetPoint(258,5.412,78.63779646);
   graph->SetPoint(259,5.413,78.13935605);
   graph->SetPoint(260,5.414,77.64321832);
   graph->SetPoint(261,5.415,77.14938055);
   graph->SetPoint(262,5.416,76.65784031);
   graph->SetPoint(263,5.417,76.16859539);
   graph->SetPoint(264,5.418,75.68164377);
   graph->SetPoint(265,5.419,75.19698361);
   graph->SetPoint(266,5.42,74.71461318);
   graph->SetPoint(267,5.421,74.23453085);
   graph->SetPoint(268,5.422,73.75673505);
   graph->SetPoint(269,5.423,73.28122427);
   graph->SetPoint(270,5.424,72.80799702);
   graph->SetPoint(271,5.425,72.33705183);
   graph->SetPoint(272,5.426,71.86838719);
   graph->SetPoint(273,5.427,71.40200159);
   graph->SetPoint(274,5.428,70.93789348);
   graph->SetPoint(275,5.429,70.47606126);
   graph->SetPoint(276,5.43,70.01650326);
   graph->SetPoint(277,5.431,69.55921776);
   graph->SetPoint(278,5.432,69.10420295);
   graph->SetPoint(279,5.433,68.65145692);
   graph->SetPoint(280,5.434,68.20097771);
   graph->SetPoint(281,5.435,67.75276323);
   graph->SetPoint(282,5.436,67.30681131);
   graph->SetPoint(283,5.437,66.86311965);
   graph->SetPoint(284,5.438,66.42168588);
   graph->SetPoint(285,5.439,65.98250749);
   graph->SetPoint(286,5.44,65.54558187);
   graph->SetPoint(287,5.441,65.11090629);
   graph->SetPoint(288,5.442,64.6784779);
   graph->SetPoint(289,5.443,64.24829374);
   graph->SetPoint(290,5.444,63.82035075);
   graph->SetPoint(291,5.445,63.39464571);
   graph->SetPoint(292,5.446,62.97117531);
   graph->SetPoint(293,5.447,62.54993612);
   graph->SetPoint(294,5.448,62.13092459);
   graph->SetPoint(295,5.449,61.71413705);
   graph->SetPoint(296,5.45,61.29956971);
   graph->SetPoint(297,5.451,60.88721866);
   graph->SetPoint(298,5.452,60.4770799);
   graph->SetPoint(299,5.453,60.06914928);
   graph->SetPoint(300,5.454,59.66342256);
   graph->SetPoint(301,5.455,59.25989539);
   graph->SetPoint(302,5.456,58.85856329);
   graph->SetPoint(303,5.457,58.4594217);
   graph->SetPoint(304,5.458,58.06246592);
   graph->SetPoint(305,5.459,57.66769117);
   graph->SetPoint(306,5.46,57.27509256);
   graph->SetPoint(307,5.461,56.88466509);
   graph->SetPoint(308,5.462,56.49640366);
   graph->SetPoint(309,5.463,56.11030308);
   graph->SetPoint(310,5.464,55.72635806);
   graph->SetPoint(311,5.465,55.34456321);
   graph->SetPoint(312,5.466,54.96491305);
   graph->SetPoint(313,5.467,54.58740201);
   graph->SetPoint(314,5.468,54.21202442);
   graph->SetPoint(315,5.469,53.83877454);
   graph->SetPoint(316,5.47,53.46764652);
   graph->SetPoint(317,5.47,53.46764652);
   graph->SetPoint(318,5.471,53.46764652);
   graph->SetPoint(319,5.471,0);
   
   TH1F *Graph_modelBu_Norm[m_Bu]3 = new TH1F("Graph_modelBu_Norm[m_Bu]3","Projection of model(Bu)",320,5.1388,5.5012);
   Graph_modelBu_Norm[m_Bu]3->SetMinimum(0);
   Graph_modelBu_Norm[m_Bu]3->SetMaximum(29463.29);
   Graph_modelBu_Norm[m_Bu]3->SetDirectory(0);
   Graph_modelBu_Norm[m_Bu]3->SetStats(0);
   Graph_modelBu_Norm[m_Bu]3->SetMarkerStyle(20);
   Graph_modelBu_Norm[m_Bu]3->SetMarkerSize(1.2);
   Graph_modelBu_Norm[m_Bu]3->GetXaxis()->SetNdivisions(505);
   Graph_modelBu_Norm[m_Bu]3->GetXaxis()->SetLabelFont(132);
   Graph_modelBu_Norm[m_Bu]3->GetXaxis()->SetLabelOffset(0.015);
   Graph_modelBu_Norm[m_Bu]3->GetXaxis()->SetLabelSize(0.05);
   Graph_modelBu_Norm[m_Bu]3->GetXaxis()->SetTitleSize(0.06);
   Graph_modelBu_Norm[m_Bu]3->GetXaxis()->SetTitleFont(132);
   Graph_modelBu_Norm[m_Bu]3->GetYaxis()->SetLabelFont(132);
   Graph_modelBu_Norm[m_Bu]3->GetYaxis()->SetLabelSize(0.05);
   Graph_modelBu_Norm[m_Bu]3->GetYaxis()->SetTitleSize(0.06);
   Graph_modelBu_Norm[m_Bu]3->GetYaxis()->SetTitleFont(42);
   Graph_modelBu_Norm[m_Bu]3->GetZaxis()->SetLabelFont(132);
   Graph_modelBu_Norm[m_Bu]3->GetZaxis()->SetLabelSize(0.05);
   Graph_modelBu_Norm[m_Bu]3->GetZaxis()->SetTitleSize(0.06);
   Graph_modelBu_Norm[m_Bu]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_modelBu_Norm[m_Bu]3);
   
   graph->Draw("l");
   
   TH1D *frame_1e659590__2 = new TH1D("frame_1e659590__2","A RooPlot of "mass(J/psiK)"",300,5.17,5.47);
   frame_1e659590__2->SetBinContent(1,28228.16);
   frame_1e659590__2->SetMaximum(30000);
   frame_1e659590__2->SetEntries(1);
   frame_1e659590__2->SetDirectory(0);
   frame_1e659590__2->SetStats(0);
   frame_1e659590__2->SetMarkerStyle(20);
   frame_1e659590__2->SetMarkerSize(1.2);
   frame_1e659590__2->GetXaxis()->SetNdivisions(505);
   frame_1e659590__2->GetXaxis()->SetLabelFont(132);
   frame_1e659590__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1e659590__2->GetXaxis()->SetLabelSize(0.05);
   frame_1e659590__2->GetXaxis()->SetTitleSize(0.06);
   frame_1e659590__2->GetXaxis()->SetTitleFont(132);
   frame_1e659590__2->GetYaxis()->SetLabelFont(132);
   frame_1e659590__2->GetYaxis()->SetLabelSize(0.05);
   frame_1e659590__2->GetYaxis()->SetTitleSize(0.06);
   frame_1e659590__2->GetYaxis()->SetTitleFont(42);
   frame_1e659590__2->GetZaxis()->SetLabelFont(132);
   frame_1e659590__2->GetZaxis()->SetLabelSize(0.05);
   frame_1e659590__2->GetZaxis()->SetTitleSize(0.06);
   frame_1e659590__2->GetZaxis()->SetTitleFont(42);
   frame_1e659590__2->Draw("AXISSAME");
   Canvas->Modified();
   Canvas->cd();
   Canvas->SetSelected(Canvas);
}


==> figs/Fig2a.C <==
{
//=========Macro generated from canvas: Canvas/AnalysisPython.PyRoot
//=========  (Tue Nov 11 14:49:29 2014) by ROOT version5.34/10
   TCanvas *Canvas = new TCanvas("Canvas", "AnalysisPython.PyRoot",18,59,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Canvas->SetHighLightColor(2);
   Canvas->Range(-0.1136307,-1.219672,1.05886,6.37377);
   Canvas->SetFillColor(0);
   Canvas->SetBorderMode(0);
   Canvas->SetBorderSize(2);
   Canvas->SetLogy();
   Canvas->SetTickx(1);
   Canvas->SetTicky(1);
   Canvas->SetLeftMargin(0.1395582);
   Canvas->SetRightMargin(0.05020081);
   Canvas->SetTopMargin(0.0492228);
   Canvas->SetBottomMargin(0.1606218);
   Canvas->SetFrameBorderMode(0);
   Canvas->SetFrameBorderMode(0);
   Double_t xAxis4[17] = {0.05, 0.075, 0.1, 0.125, 0.15, 0.175, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.6, 0.7, 0.8, 1}; 
   
   TH1F *h_1480 = new TH1F("h_1480","1D",16, xAxis4);
   h_1480->SetMinimum(1);
   h_1480->SetMaximum(1000000);
   h_1480->SetStats(0);
   h_1480->SetLineColor(2);
   h_1480->SetMarkerColor(2);
   h_1480->SetMarkerStyle(20);
   h_1480->SetMarkerSize(1.2);
   h_1480->GetXaxis()->SetNdivisions(505);
   h_1480->GetXaxis()->SetLabelFont(132);
   h_1480->GetXaxis()->SetLabelOffset(0.015);
   h_1480->GetXaxis()->SetLabelSize(0.05);
   h_1480->GetXaxis()->SetTitleSize(0.06);
   h_1480->GetXaxis()->SetTitleFont(132);
   h_1480->GetYaxis()->SetLabelFont(132);
   h_1480->GetYaxis()->SetLabelSize(0.05);
   h_1480->GetYaxis()->SetTitleSize(0.06);
   h_1480->GetYaxis()->SetTitleFont(42);
   h_1480->GetZaxis()->SetLabelFont(132);
   h_1480->GetZaxis()->SetLabelSize(0.05);
   h_1480->GetZaxis()->SetTitleSize(0.06);
   h_1480->GetZaxis()->SetTitleFont(42);
   h_1480->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(16);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.06215885,226.7747);
   grae->SetPointError(0,0.01215885,0.01284115,37.07834,37.07834);
   grae->SetPoint(1,0.08715885,242.7363);
   grae->SetPointError(1,0.01215885,0.01284115,26.00377,26.00377);
   grae->SetPoint(2,0.1121588,278.144);
   grae->SetPointError(2,0.01215885,0.01284115,21.5179,21.5179);
   grae->SetPoint(3,0.1371588,286.6126);
   grae->SetPointError(3,0.01215885,0.01284115,20.72904,20.72904);
   grae->SetPoint(4,0.1621588,210.0556);
   grae->SetPointError(4,0.01215885,0.01284115,16.96455,16.96455);
   grae->SetPoint(5,0.1871588,190.8571);
   grae->SetPointError(5,0.01215885,0.01284115,15.62648,15.62648);
   grae->SetPoint(6,0.2236372,175.1848);
   grae->SetPointError(6,0.02363721,0.02636279,11.2643,11.2643);
   grae->SetPoint(7,0.2736372,144.3987);
   grae->SetPointError(7,0.02363721,0.02636279,9.060899,9.060899);
   grae->SetPoint(8,0.3236372,109.9542);
   grae->SetPointError(8,0.02363721,0.02636279,8.118926,8.118926);
   grae->SetPoint(9,0.3736372,67.75602);
   grae->SetPointError(9,0.02363721,0.02636279,6.136302,6.136302);
   grae->SetPoint(10,0.4236372,57.7696);
   grae->SetPointError(10,0.02363721,0.02636279,5.559215,5.559215);
   grae->SetPoint(11,0.4736372,38.46195);
   grae->SetPointError(11,0.02363721,0.02636279,4.746546,4.746546);
   grae->SetPoint(12,0.5445778,25.061);
   grae->SetPointError(12,0.04457779,0.05542221,2.778736,2.778736);
   grae->SetPoint(13,0.6445778,14.72286);
   grae->SetPointError(13,0.04457779,0.05542221,2.151896,2.151896);
   grae->SetPoint(14,0.7445778,7.606352);
   grae->SetPointError(14,0.04457779,0.05542221,1.468179,1.468179);
   grae->SetPoint(15,0.8787572,2.527472);
   grae->SetPointError(15,0.07875723,0.1212428,0.6321581,0.6321581);
   
   TH1F *Graph_Graph_Graph36 = new TH1F("Graph_Graph_Graph36","Graph",100,0,1.095);
   Graph_Graph_Graph36->SetMinimum(1.705782);
   Graph_Graph_Graph36->SetMaximum(337.8863);
   Graph_Graph_Graph36->SetDirectory(0);
   Graph_Graph_Graph36->SetStats(0);
   Graph_Graph_Graph36->SetMarkerStyle(20);
   Graph_Graph_Graph36->SetMarkerSize(1.2);
   Graph_Graph_Graph36->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph36->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph36->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph36->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph36->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph36->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph36->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph36->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph36->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph36->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph36->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph36->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph36->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph36->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph36);
   
   grae->Draw(" e1p");
   
   grae = new TGraphAsymmErrors(16);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.06239395,15946.14);
   grae->SetPointError(0,0.01239395,0.01260605,137.6401,137.6401);
   grae->SetPoint(1,0.08739395,22201.74);
   grae->SetPointError(1,0.01239395,0.01260605,154.6232,154.6232);
   grae->SetPoint(2,0.112394,25090.71);
   grae->SetPointError(2,0.01239395,0.01260605,161.7977,161.7977);
   grae->SetPoint(3,0.137394,26451.49);
   grae->SetPointError(3,0.01239395,0.01260605,165.2466,165.2466);
   grae->SetPoint(4,0.162394,26961.98);
   grae->SetPointError(4,0.01239395,0.01260605,166.9229,166.9229);
   grae->SetPoint(5,0.187394,26484.28);
   grae->SetPointError(5,0.01239395,0.01260605,165.2959,165.2959);
   grae->SetPoint(6,0.2245759,25296.55);
   grae->SetPointError(6,0.02457586,0.02542414,113.8638,113.8638);
   grae->SetPoint(7,0.2745759,23469.44);
   grae->SetPointError(7,0.02457586,0.02542414,109.4942,109.4942);
   grae->SetPoint(8,0.3245759,21814.6);
   grae->SetPointError(8,0.02457586,0.02542414,105.4758,105.4758);
   grae->SetPoint(9,0.3745759,19986.76);
   grae->SetPointError(9,0.02457586,0.02542414,100.9158,100.9158);
   grae->SetPoint(10,0.4245759,18124.56);
   grae->SetPointError(10,0.02457586,0.02542414,96.0579,96.0579);
   grae->SetPoint(11,0.4745759,16351.03);
   grae->SetPointError(11,0.02457586,0.02542414,91.17787,91.17787);
   grae->SetPoint(12,0.5483043,14284.21);
   grae->SetPointError(12,0.0483043,0.0516957,60.24711,60.24711);
   grae->SetPoint(13,0.6483043,11717.27);
   grae->SetPointError(13,0.0483043,0.0516957,54.56118,54.56118);
   grae->SetPoint(14,0.7483043,9541.125);
   grae->SetPointError(14,0.0483043,0.0516957,49.23304,49.23304);
   grae->SetPoint(15,0.8932312,7170.652);
   grae->SetPointError(15,0.0932312,0.1067688,30.17313,30.17313);
   
   TH1F *Graph_Graph_Graph47 = new TH1F("Graph_Graph_Graph47","Graph",100,0,1.095);
   Graph_Graph_Graph47->SetMinimum(5141.636);
   Graph_Graph_Graph47->SetMaximum(29127.75);
   Graph_Graph_Graph47->SetDirectory(0);
   Graph_Graph_Graph47->SetStats(0);
   Graph_Graph_Graph47->SetMarkerStyle(20);
   Graph_Graph_Graph47->SetMarkerSize(1.2);
   Graph_Graph_Graph47->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph47->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph47->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph47->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph47->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph47->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph47->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph47->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph47->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph47->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph47->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph47->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph47->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph47->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph47);
   
   grae->Draw(" e1p");
   Canvas->Modified();
   Canvas->cd();
   Canvas->SetSelected(Canvas);
}


==> figs/Fig2b.C <==
{
//=========Macro generated from canvas: Canvas/AnalysisPython.PyRoot
//=========  (Mon Sep  9 17:32:23 2013) by ROOT version5.34/09
   TCanvas *Canvas = new TCanvas("Canvas", "AnalysisPython.PyRoot",33,63,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Canvas->SetHighLightColor(2);
   Canvas->Range(-0.1159851,0.2983607,1.056506,1.563934);
   Canvas->SetFillColor(0);
   Canvas->SetBorderMode(0);
   Canvas->SetBorderSize(2);
   Canvas->SetTickx(1);
   Canvas->SetTicky(1);
   Canvas->SetLeftMargin(0.1415663);
   Canvas->SetRightMargin(0.04819277);
   Canvas->SetTopMargin(0.05051814);
   Canvas->SetBottomMargin(0.1593264);
   Canvas->SetFrameBorderMode(0);
   Canvas->SetFrameBorderMode(0);
   Double_t xAxis14[18] = {0.05, 0.075, 0.1, 0.125, 0.15, 0.175, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1F *h_2170 = new TH1F("h_2170","1D",17, xAxis14);
   h_2170->SetBinContent(1,0.7688974);
   h_2170->SetBinContent(2,0.8345598);
   h_2170->SetBinContent(3,0.8809838);
   h_2170->SetBinContent(4,0.9123403);
   h_2170->SetBinContent(5,0.9382074);
   h_2170->SetBinContent(6,0.9505525);
   h_2170->SetBinContent(7,0.9501842);
   h_2170->SetBinContent(8,0.9702929);
   h_2170->SetBinContent(9,0.9807358);
   h_2170->SetBinContent(10,0.9853386);
   h_2170->SetBinContent(11,1.012251);
   h_2170->SetBinContent(12,1.004673);
   h_2170->SetBinContent(13,0.9907724);
   h_2170->SetBinContent(14,1.021802);
   h_2170->SetBinContent(15,1.036687);
   h_2170->SetBinContent(16,1.056314);
   h_2170->SetBinContent(17,0.9942122);
   h_2170->SetBinError(1,0.006794174);
   h_2170->SetBinError(2,0.006380351);
   h_2170->SetBinError(3,0.006430927);
   h_2170->SetBinError(4,0.006706035);
   h_2170->SetBinError(5,0.007067172);
   h_2170->SetBinError(6,0.007512152);
   h_2170->SetBinError(7,0.005739199);
   h_2170->SetBinError(8,0.006638072);
   h_2170->SetBinError(9,0.007724069);
   h_2170->SetBinError(10,0.009020387);
   h_2170->SetBinError(11,0.01075425);
   h_2170->SetBinError(12,0.01260447);
   h_2170->SetBinError(13,0.01137325);
   h_2170->SetBinError(14,0.01642019);
   h_2170->SetBinError(15,0.02360487);
   h_2170->SetBinError(16,0.03418776);
   h_2170->SetBinError(17,0.04751341);
   h_2170->SetMinimum(0.5);
   h_2170->SetMaximum(1.5);
   h_2170->SetEntries(303411);
   h_2170->SetStats(0);
   h_2170->SetLineColor(2);
   h_2170->SetMarkerColor(2);
   h_2170->SetMarkerStyle(20);
   h_2170->SetMarkerSize(1.2);
   h_2170->GetXaxis()->SetNdivisions(505);
   h_2170->GetXaxis()->SetLabelFont(132);
   h_2170->GetXaxis()->SetLabelOffset(0.015);
   h_2170->GetXaxis()->SetLabelSize(0.05);
   h_2170->GetXaxis()->SetTitleSize(0.06);
   h_2170->GetXaxis()->SetTitleFont(132);
   h_2170->GetYaxis()->SetLabelFont(132);
   h_2170->GetYaxis()->SetLabelSize(0.05);
   h_2170->GetYaxis()->SetTitleSize(0.06);
   h_2170->GetYaxis()->SetTitleFont(42);
   h_2170->GetZaxis()->SetLabelFont(132);
   h_2170->GetZaxis()->SetLabelSize(0.05);
   h_2170->GetZaxis()->SetTitleSize(0.06);
   h_2170->GetZaxis()->SetTitleFont(42);
   h_2170->Draw("e1");
   TLine *line = new TLine(0.05,1,1,1);
   line->SetLineStyle(2);
   line->Draw();
   Canvas->Modified();
   Canvas->cd();
   Canvas->SetSelected(Canvas);
}


==> figs/Fig3.C <==
{
//=========Macro generated from canvas: Canvas/AnalysisPython.PyRoot
//=========  (Tue Nov 11 14:21:33 2014) by ROOT version5.34/10
   TCanvas *Canvas = new TCanvas("Canvas", "AnalysisPython.PyRoot",18,59,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Canvas->SetHighLightColor(2);
   Canvas->Range(-0.1136307,-4.609836,1.05886,-0.8131148);
   Canvas->SetFillColor(0);
   Canvas->SetBorderMode(0);
   Canvas->SetBorderSize(2);
   Canvas->SetLogy();
   Canvas->SetTickx(1);
   Canvas->SetTicky(1);
   Canvas->SetLeftMargin(0.1395582);
   Canvas->SetRightMargin(0.05020081);
   Canvas->SetTopMargin(0.0492228);
   Canvas->SetBottomMargin(0.1606218);
   Canvas->SetFrameBorderMode(0);
   Canvas->SetFrameBorderMode(0);
   Double_t xAxis3[17] = {0.05, 0.075, 0.1, 0.125, 0.15, 0.175, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.6, 0.7, 0.8, 1}; 
   
   TH1F *h_1490 = new TH1F("h_1490","1D",16, xAxis3);
   h_1490->SetMinimum(0.0001);
   h_1490->SetMaximum(0.1);
   h_1490->SetStats(0);
   h_1490->SetLineColor(2);
   h_1490->SetMarkerColor(2);
   h_1490->SetMarkerStyle(20);
   h_1490->SetMarkerSize(1.2);
   h_1490->GetXaxis()->SetNdivisions(505);
   h_1490->GetXaxis()->SetLabelFont(132);
   h_1490->GetXaxis()->SetLabelOffset(0.015);
   h_1490->GetXaxis()->SetLabelSize(0.05);
   h_1490->GetXaxis()->SetTitleSize(0.06);
   h_1490->GetXaxis()->SetTitleFont(132);
   h_1490->GetYaxis()->SetLabelFont(132);
   h_1490->GetYaxis()->SetLabelSize(0.05);
   h_1490->GetYaxis()->SetTitleSize(0.06);
   h_1490->GetYaxis()->SetTitleFont(42);
   h_1490->GetZaxis()->SetLabelFont(132);
   h_1490->GetZaxis()->SetLabelSize(0.05);
   h_1490->GetZaxis()->SetTitleSize(0.06);
   h_1490->GetZaxis()->SetTitleFont(42);
   h_1490->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(16);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.0622648,0.01911696);
   grae->SetPointError(0,0.0122648,0.0127352,0.003132589,0.003132589);
   grae->SetPoint(1,0.0872648,0.01364562);
   grae->SetPointError(1,0.0122648,0.0127352,0.001466955,0.001466955);
   grae->SetPoint(2,0.1122648,0.01317591);
   grae->SetPointError(2,0.0122648,0.0127352,0.001025308,0.001025308);
   grae->SetPoint(3,0.1372648,0.01239784);
   grae->SetPointError(3,0.0122648,0.0127352,0.0009024568,0.0009024568);
   grae->SetPoint(4,0.1622648,0.008755341);
   grae->SetPointError(4,0.0122648,0.0127352,0.0007107675,0.0007107675);
   grae->SetPoint(5,0.1872648,0.007891895);
   grae->SetPointError(5,0.0122648,0.0127352,0.0006495407,0.0006495407);
   grae->SetPoint(6,0.2240598,0.007540988);
   grae->SetPointError(6,0.02405979,0.02594021,0.0004870995,0.0004870995);
   grae->SetPoint(7,0.2740598,0.006573784);
   grae->SetPointError(7,0.02405979,0.02594021,0.0004147699,0.0004147699);
   grae->SetPoint(8,0.3240598,0.005277184);
   grae->SetPointError(8,0.02405979,0.02594021,0.0003914705,0.0003914705);
   grae->SetPoint(9,0.3740598,0.0035293);
   grae->SetPointError(9,0.02405979,0.02594021,0.0003208166,0.0003208166);
   grae->SetPoint(10,0.4240598,0.003268608);
   grae->SetPointError(10,0.02405979,0.02594021,0.0003158064,0.0003158064);
   grae->SetPoint(11,0.4740598,0.00235987);
   grae->SetPointError(11,0.02405979,0.02594021,0.0002921196,0.0002921196);
   grae->SetPoint(12,0.5462487,0.001743448);
   grae->SetPointError(12,0.04624871,0.05375129,0.0001938349,0.0001938349);
   grae->SetPoint(13,0.6462487,0.001247405);
   grae->SetPointError(13,0.04624871,0.05375129,0.0001828198,0.0001828198);
   grae->SetPoint(14,0.7462487,0.0007640023);
   grae->SetPointError(14,0.04624871,0.05375129,0.0001478862,0.0001478862);
   grae->SetPoint(15,0.8851448,0.0003374169);
   grae->SetPointError(15,0.08514477,0.1148552,8.459878e-05,8.459878e-05);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0,1.095);
   Graph_Graph5->SetMinimum(0.0002275363);
   Graph_Graph5->SetMaximum(0.02444922);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph5);
   
   
   TF1 *fune = new TF1("*fune",0.05,1,2);
    //The original function : fune had originally been created by:
    //TF1 *fune = new TF1("fune",fune,0.05,1,2);
   fune->SetRange(0.05,1);
   fune->SetName("fune");
   fune->SetTitle("fune");
   fune->SetSavedPoint(0,0.01647534);
   fune->SetSavedPoint(1,0.01579187);
   fune->SetSavedPoint(2,0.01513674);
   fune->SetSavedPoint(3,0.01450879);
   fune->SetSavedPoint(4,0.0139069);
   fune->SetSavedPoint(5,0.01332997);
   fune->SetSavedPoint(6,0.01277698);
   fune->SetSavedPoint(7,0.01224693);
   fune->SetSavedPoint(8,0.01173886);
   fune->SetSavedPoint(9,0.01125188);
   fune->SetSavedPoint(10,0.01078509);
   fune->SetSavedPoint(11,0.01033767);
   fune->SetSavedPoint(12,0.009908817);
   fune->SetSavedPoint(13,0.00949775);
   fune->SetSavedPoint(14,0.009103737);
   fune->SetSavedPoint(15,0.008726069);
   fune->SetSavedPoint(16,0.008364068);
   fune->SetSavedPoint(17,0.008017085);
   fune->SetSavedPoint(18,0.007684497);
   fune->SetSavedPoint(19,0.007365706);
   fune->SetSavedPoint(20,0.00706014);
   fune->SetSavedPoint(21,0.006767251);
   fune->SetSavedPoint(22,0.006486512);
   fune->SetSavedPoint(23,0.006217419);
   fune->SetSavedPoint(24,0.00595949);
   fune->SetSavedPoint(25,0.005712261);
   fune->SetSavedPoint(26,0.005475288);
   fune->SetSavedPoint(27,0.005248146);
   fune->SetSavedPoint(28,0.005030427);
   fune->SetSavedPoint(29,0.00482174);
   fune->SetSavedPoint(30,0.004621711);
   fune->SetSavedPoint(31,0.004429979);
   fune->SetSavedPoint(32,0.004246202);
   fune->SetSavedPoint(33,0.004070049);
   fune->SetSavedPoint(34,0.003901203);
   fune->SetSavedPoint(35,0.003739362);
   fune->SetSavedPoint(36,0.003584235);
   fune->SetSavedPoint(37,0.003435543);
   fune->SetSavedPoint(38,0.00329302);
   fune->SetSavedPoint(39,0.003156409);
   fune->SetSavedPoint(40,0.003025465);
   fune->SetSavedPoint(41,0.002899954);
   fune->SetSavedPoint(42,0.00277965);
   fune->SetSavedPoint(43,0.002664336);
   fune->SetSavedPoint(44,0.002553806);
   fune->SetSavedPoint(45,0.002447862);
   fune->SetSavedPoint(46,0.002346312);
   fune->SetSavedPoint(47,0.002248976);
   fune->SetSavedPoint(48,0.002155677);
   fune->SetSavedPoint(49,0.002066249);
   fune->SetSavedPoint(50,0.001980531);
   fune->SetSavedPoint(51,0.001898369);
   fune->SetSavedPoint(52,0.001819615);
   fune->SetSavedPoint(53,0.001744128);
   fune->SetSavedPoint(54,0.001671773);
   fune->SetSavedPoint(55,0.00160242);
   fune->SetSavedPoint(56,0.001535944);
   fune->SetSavedPoint(57,0.001472225);
   fune->SetSavedPoint(58,0.00141115);
   fune->SetSavedPoint(59,0.001352608);
   fune->SetSavedPoint(60,0.001296496);
   fune->SetSavedPoint(61,0.001242711);
   fune->SetSavedPoint(62,0.001191157);
   fune->SetSavedPoint(63,0.001141742);
   fune->SetSavedPoint(64,0.001094377);
   fune->SetSavedPoint(65,0.001048977);
   fune->SetSavedPoint(66,0.00100546);
   fune->SetSavedPoint(67,0.0009637484);
   fune->SetSavedPoint(68,0.0009237673);
   fune->SetSavedPoint(69,0.0008854449);
   fune->SetSavedPoint(70,0.0008487123);
   fune->SetSavedPoint(71,0.0008135035);
   fune->SetSavedPoint(72,0.0007797554);
   fune->SetSavedPoint(73,0.0007474073);
   fune->SetSavedPoint(74,0.0007164011);
   fune->SetSavedPoint(75,0.0006866813);
   fune->SetSavedPoint(76,0.0006581943);
   fune->SetSavedPoint(77,0.0006308892);
   fune->SetSavedPoint(78,0.0006047168);
   fune->SetSavedPoint(79,0.0005796301);
   fune->SetSavedPoint(80,0.0005555842);
   fune->SetSavedPoint(81,0.0005325359);
   fune->SetSavedPoint(82,0.0005104436);
   fune->SetSavedPoint(83,0.0004892679);
   fune->SetSavedPoint(84,0.0004689707);
   fune->SetSavedPoint(85,0.0004495154);
   fune->SetSavedPoint(86,0.0004308673);
   fune->SetSavedPoint(87,0.0004129928);
   fune->SetSavedPoint(88,0.0003958598);
   fune->SetSavedPoint(89,0.0003794376);
   fune->SetSavedPoint(90,0.0003636967);
   fune->SetSavedPoint(91,0.0003486087);
   fune->SetSavedPoint(92,0.0003341467);
   fune->SetSavedPoint(93,0.0003202847);
   fune->SetSavedPoint(94,0.0003069977);
   fune->SetSavedPoint(95,0.0002942619);
   fune->SetSavedPoint(96,0.0002820545);
   fune->SetSavedPoint(97,0.0002703535);
   fune->SetSavedPoint(98,0.0002591379);
   fune->SetSavedPoint(99,0.0002483875);
   fune->SetSavedPoint(100,0.0002380832);
   fune->SetSavedPoint(101,0.05);
   fune->SetSavedPoint(102,1);
   fune->SetFillColor(19);
   fune->SetFillStyle(0);
   fune->SetMarkerStyle(20);
   fune->SetMarkerSize(1.2);
   fune->SetLineColor(4);
   fune->SetLineWidth(2);
   fune->SetChisquare(7.937518);
   fune->SetNDF(15);
   fune->GetXaxis()->SetNdivisions(505);
   fune->GetXaxis()->SetLabelFont(132);
   fune->GetXaxis()->SetLabelOffset(0.015);
   fune->GetXaxis()->SetLabelSize(0.05);
   fune->GetXaxis()->SetTitleSize(0.06);
   fune->GetXaxis()->SetTitleFont(132);
   fune->GetYaxis()->SetLabelFont(132);
   fune->GetYaxis()->SetLabelSize(0.05);
   fune->GetYaxis()->SetTitleSize(0.06);
   fune->GetYaxis()->SetTitleFont(42);
   fune->SetParameter(0,-0.8706032);
   fune->SetParError(0,0.00753062);
   fune->SetParLimits(0,0,0);
   fune->SetParameter(1,4.46);
   fune->SetParError(1,0);
   fune->SetParLimits(1,4.46,4.46);
   grae->GetListOfFunctions()->Add(fune);
   grae->Draw(" e1p");
   Canvas->Modified();
   Canvas->cd();
   Canvas->SetSelected(Canvas);
}

